MCSI: A Masked Commutative Supersingular Isogeny Key Exchange with Blinded Ephemeral Keys

We introduce MCSI, a two message key exchange we design over the CSIDH class group action, in which each party sends its ephemeral public element under an authenticated encryption keyed by the value the two static keys determine. The design gives implicit mutual authentication, hides the ephemeral element from an eavesdropper, and lets a recipient discard an unauthenticated message after one tag check rather than after an evaluation of the group action, which is four orders of magnitude more expensive. On the analytic side, we prove that our protocol is correct with zero error, and prove three statements in the random oracle model, all reducing to the strong parallelisation problem: indistinguishability of the session key against a passive adversary, confidentiality of the blinded ephemeral element, and integrity of the blinded transport. None uses the decisional group action assumption, which is false for class group actions of non-prime discriminant. We also show that a blinding key cannot come from the session secret it is meant to establish. To instantiate the design we select parameters and show that a prime chosen for elliptic curve discrete logarithms is unusable: for $p = 2^{521}-1$, the NIST P-521 prime, the action admits no efficiently evaluable generator. On the practical side, we build and test the design. We implement the protocol twice, in C and independently in Python, cross check the two, and measure what a session costs in field operations, time and memory. We also audit our code for secret dependent control flow: the field arithmetic and the symmetric layer show none, while the group action leaks the key by construction, and two hundred timings separate two keys whose one-norms differ by five out of 370. Finally, we state what we do not prove, among them security under ephemeral key reveal, forward secrecy of the blinding, and constant time execution.

==> anc/README.txt <==
Ancillary files for

  MCSI: A Masked Commutative Supersingular Isogeny Key Exchange with Blinded
  Ephemeral Keys

mcsi-ref/ is the reference implementation described in Section 7: a portable
C11 implementation, an independent Python one, the test suites that check them
against each other and against published test vectors, the programs that
produced every number in Section 7, and the raw output of those programs on
the machine described there.

Start with mcsi-ref/README.md, which maps each table and figure of the paper
to the makefile target that reproduces it. In short:

  make check      the correctness claims
  make bench      Table 4 and Figure 4
  make opcount    Table 3
  make memory     Section 7.4
  make ctcheck    Table 5
  make leak       Figure 5
  make tvla       Table 6 and Figure 6
  make fuzz       the fuzzing result
  make coverage   the coverage figure

mcsi-ref/SECURITY.md records what the constant time audit found, how much the
timing gives away, and why the code must not be deployed.

The same code is at https://github.com/FurkanCifci/mcsi-key-exchange

Licence: MIT, see mcsi-ref/LICENSE.


==> anc/mcsi-ref/LICENSE <==
MIT License

Copyright (c) 2026 Furkan Cifci, Osman Emre Donder, Reyyan Cifci

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/mcsi-ref/Makefile <==
# Reference implementation of MCSI.
#
#   make            build the library and the executables
#   make test       run the C test suite
#   make check      run the C tests, the Python tests and the cross check
#   make kat        print the known answer vectors
#   make bench      wall clock timings
#   make opcount    machine independent field operation counts
#   make sanitize   rebuild the tests with the address and undefined
#                   behaviour sanitizers and run them
#   make ctcheck    audit for secret dependent branches under valgrind
#   make leak       measure how far the running time follows the key
#   make tvla       Welch t-test for timing differences, two classes
#   make fuzz       feed random and mutated bytes to everything on the wire
#   make memory     sizes of the objects, the scratch space and the stack
#   make coverage   line coverage of the library, needs gcov
#   make clean

CC      ?= cc
CSTD    ?= -std=c11
OPT     ?= -O2
WARN     = -Wall -Wextra -Wpedantic -Wshadow -Wconversion -Wsign-conversion \
           -Wstrict-prototypes -Wmissing-prototypes -Wcast-qual
CFLAGS  ?= $(OPT) $(CSTD) $(WARN) -Iinclude
LDFLAGS ?=
PYTHON  ?= python3

BUILD   = build
SRC     = $(wildcard src/*.c)
OBJ     = $(patsubst src/%.c,$(BUILD)/%.o,$(SRC))
LIB     = $(BUILD)/libmcsi.a

BINS    = $(BUILD)/test_mcsi $(BUILD)/kat $(BUILD)/test_fp $(BUILD)/bench

.PHONY: all test check kat bench opcount leak tvla fuzz memory coverage sanitize ctcheck clean params

all: $(BINS)

$(BUILD):
	@mkdir -p $(BUILD)

$(BUILD)/%.o: src/%.c | $(BUILD)
	$(CC) $(CFLAGS) -c $< -o $@

$(LIB): $(OBJ)
	$(AR) rcs $@ $(OBJ)

$(BUILD)/test_mcsi: test/test_mcsi.c $(LIB)
	$(CC) $(CFLAGS) $< $(LIB) -o $@ $(LDFLAGS)

$(BUILD)/kat: test/kat.c $(LIB)
	$(CC) $(CFLAGS) $< $(LIB) -o $@ $(LDFLAGS)

$(BUILD)/test_fp: test/test_fp.c $(LIB)
	$(CC) $(CFLAGS) $< $(LIB) -o $@ $(LDFLAGS)

$(BUILD)/bench: bench/bench.c $(LIB)
	$(CC) $(CFLAGS) -DBENCH_CFLAGS='"$(OPT) $(CSTD)"' $< $(LIB) -o $@ $(LDFLAGS)

# the counters have to be compiled into the library, so this target builds
# its own copy of every object file
$(BUILD)/opcount: bench/opcount.c $(SRC) | $(BUILD)
	$(CC) $(CFLAGS) -DMCSI_FP_COUNT $< $(SRC) -o $@ $(LDFLAGS)

test: $(BUILD)/test_mcsi
	./$(BUILD)/test_mcsi

kat: $(BUILD)/kat
	./$(BUILD)/kat

bench: $(BUILD)/bench
	./$(BUILD)/bench 41

opcount: $(BUILD)/opcount
	./$(BUILD)/opcount 25

$(BUILD)/leak: bench/leak.c $(LIB)
	$(CC) $(CFLAGS) $< $(LIB) -o $@ $(LDFLAGS)

leak: $(BUILD)/leak
	./$(BUILD)/leak 12 200 3

$(BUILD)/memory: bench/memory.c $(LIB)
	$(CC) $(CFLAGS) $< $(LIB) -o $@ $(LDFLAGS)

$(BUILD)/onesession: bench/onesession.c $(LIB)
	$(CC) $(CFLAGS) -g $< $(LIB) -o $@ $(LDFLAGS)

memory: $(BUILD)/memory $(BUILD)/onesession $(LIB)
	./$(BUILD)/memory
	@echo
	@echo "code and static data, from the object files:"
	@size $(OBJ) | sed 's/^/  /'
	@echo
	@if command -v valgrind > /dev/null; then \
	    echo "heap and stack of one complete session, from massif:"; \
	    valgrind --tool=massif --stacks=yes \
	        --massif-out-file=$(BUILD)/massif.out ./$(BUILD)/onesession \
	        > /dev/null 2>&1; \
	    $(PYTHON) tools/massif_peak.py $(BUILD)/massif.out; \
	else echo "valgrind not installed, skipping the stack measurement"; fi

$(BUILD)/tvla: bench/tvla.c $(LIB)
	$(CC) $(CFLAGS) $< $(LIB) -o $@ $(LDFLAGS) -lm

tvla: $(BUILD)/tvla
	./$(BUILD)/tvla 400 200000 bench/results/tvla.csv

# the full check: the C tests, the C field arithmetic against Python, the
# Python test suite, and the C and Python known answer vectors against each
# other.  This is what the paper's claim of cross validation refers to.
check: $(BUILD)/test_mcsi $(BUILD)/test_fp $(BUILD)/kat
	@echo "== C test suite =="
	./$(BUILD)/test_mcsi
	@echo
	@echo "== C field arithmetic against Python =="
	./$(BUILD)/test_fp > $(BUILD)/fp_out.txt
	$(PYTHON) test/check_fp.py $(BUILD)/fp_out.txt
	@echo
	@echo "== Python test suite =="
	$(PYTHON) test/test_ref.py --full
	@echo
	@echo "== known answer vectors, C against Python =="
	./$(BUILD)/kat > $(BUILD)/kat_c.txt
	$(PYTHON) ref/kat.py > $(BUILD)/kat_py.txt
	diff -u $(BUILD)/kat_c.txt $(BUILD)/kat_py.txt && echo "identical"

# the fuzzer is built with the sanitizers on purpose: without them a memory
# error in a rejected message would go unnoticed
fuzz: | $(BUILD)
	$(CC) $(CSTD) -O1 -g -fsanitize=address,undefined \
	    -fno-omit-frame-pointer -Iinclude \
	    test/fuzz.c $(SRC) -o $(BUILD)/fuzz
	./$(BUILD)/fuzz 200000 2000

# One set of instrumented objects, linked into both programs, so that the two
# runs accumulate into the same counters.
coverage:
	rm -rf $(BUILD)/cov && mkdir -p $(BUILD)/cov
	for f in $(SRC); do \
	    $(CC) $(CSTD) -O0 -g --coverage -Iinclude -c $$f \
	        -o $(BUILD)/cov/`basename $$f .c`.o; \
	done
	$(CC) $(CSTD) -O0 -g --coverage -Iinclude test/test_mcsi.c \
	    $(BUILD)/cov/*.o -o $(BUILD)/cov/test_cov
	$(CC) $(CSTD) -O0 -g --coverage -Iinclude test/fuzz.c \
	    $(BUILD)/cov/*.o -o $(BUILD)/cov/fuzz_cov
	./$(BUILD)/cov/test_cov > /dev/null
	./$(BUILD)/cov/fuzz_cov 20000 200 > /dev/null
	@echo
	@gcov -n -o $(BUILD)/cov $(SRC) | \
	    awk '/^File/{f=$$2; next} /^Lines executed/{if(f!=""){print f, $$0; f=""} else print "TOTAL", $$0}' | \
	    sed "s/'//g; s/Lines executed://"

sanitize: | $(BUILD)
	$(CC) $(CSTD) -O1 -g -fsanitize=address,undefined \
	    -fno-omit-frame-pointer -Iinclude \
	    test/test_mcsi.c $(SRC) -o $(BUILD)/test_asan
	./$(BUILD)/test_asan

# Langley's ctgrind idea: hand the secret to valgrind as uninitialised memory
# and let memcheck point at every branch that depends on it.  Needs the
# valgrind development headers.
$(BUILD)/ct_check: test/ct_check.c $(SRC) | $(BUILD)
	$(CC) $(CSTD) -O1 -g -DMCSI_CT_AUDIT -Iinclude $< $(SRC) -o $@ $(LDFLAGS)

ctcheck: $(BUILD)/ct_check
	@for part in field symmetric ladder action; do \
	    echo "== $$part =="; \
	    valgrind --error-limit=no -q ./$(BUILD)/ct_check $$part; \
	done

# regenerate include/params512.h from the prime and the small primes
params:
	$(PYTHON) tools/gen_params.py > include/params512.h

clean:
	rm -rf $(BUILD)


==> anc/mcsi-ref/README.md <==
# MCSI reference implementation

This is the reference code for the key exchange described in

> F. Cifci, O. E. Donder, R. Cifci.
> *MCSI: A Masked Commutative Supersingular Isogeny Key Exchange with Blinded
> Ephemeral Keys.*

Every number in Section 7 of that paper is produced by a target in this
repository, and the raw output of each run is kept under `bench/results/`.

Two implementations live here. `ref/mcsi_ref.py` is a slow readable one in
Python that follows the paper line by line, and `src/` is a portable C one.
They are checked against each other: the same known answer vectors come out
of both, byte for byte. Neither is meant for deployment, and `SECURITY.md`
says exactly why.

## Building and running

Nothing outside a C11 compiler and Python 3 is needed. The 128-bit integer
type that gcc and clang provide is required; the build refuses otherwise.

```
make            build the library and the programs
make test       the C test suite
make check      the C tests, the Python tests and the cross checks
make kat        print the known answer vectors
make bench      wall clock timings
make opcount    field operation counts, which do not depend on the machine
make leak       measure how far the running time follows the private key
make tvla       Welch t-test for timing differences between two classes
make fuzz       random and mutated bytes into everything on the wire
make memory     object sizes, scratch space, stack and heap
make coverage   line coverage of the library
make sanitize   rebuild under the address and undefined behaviour sanitizers
make ctcheck    look for secret dependent branches, needs valgrind
```

Which target produces which table or figure of the paper:

| paper | target |
| --- | --- |
| Table 3, operation counts | `make opcount` |
| Table 4 and Figure 4, wall clock | `make bench` |
| Section 7.4, memory | `make memory` |
| Table 5, constant time audit | `make ctcheck` |
| Table 6 and Figure 6, leakage assessment | `make tvla` |
| Figure 5, timing against the key | `make leak` |

`make check` is the one that matters. It runs the C test suite, compares the
C field arithmetic against Python value by value, runs the Python test suite
on both the toy parameters and CSIDH-512, and finally diffs the C and Python
known answer vectors.

```
== C test suite ==
552 checks, 0 failures
== C field arithmetic against Python ==
283 checks passed, 0 failed
== Python test suite ==
57 passed, 0 failed
== known answer vectors, C against Python ==
identical
```

## What has been checked

| check | result |
| --- | --- |
| C test suite | 552 checks, 0 failures |
| C field arithmetic against Python | 283 values, 0 differences |
| Python test suite, toy parameters and CSIDH-512 | 57 checks, 0 failures |
| known answer vectors, C against Python | byte identical |
| address and undefined behaviour sanitizers | clean |
| gcc 13.3 and clang 18.1 with the strict warning set | no warnings |
| fuzzing, 200 000 inputs per wire facing path | no crash, no forgery accepted |
| line coverage of the library | 99.7 percent of 662 lines |
| constant time audit of the field and symmetric layers | no secret dependent branch |
| constant time audit of the group action | leaks the key, by construction |

## Layout

```
include/        the public headers, one per layer
  params512.h   generated from tools/gen_params.py, do not edit
  u512.h        512-bit integers
  fp.h          arithmetic in F_p, Montgomery form
  mont.h        x-only Montgomery curve arithmetic and Velu isogenies
  csidh.h       the class group action and public key validation
  sha256.h      SHA-256 and HMAC
  aead.h        the encrypt-then-MAC layer of Section 3.4
  mcsi.h        the protocol, and the whole public interface
  rng.h         random bytes
  ct.h          declassification points for the constant time audit
src/            the implementations of the above
ref/            the Python reference and its known answer vectors
test/           the test suite, the cross checks and the constant time audit
bench/          timing, operation counts, and the timing leak measurement
bench/results/  what those programs printed on our machine
tools/          parameter generation and the leak analysis
```

## The protocol in code

```c
mcsi_keypair a, b;
mcsi_keygen(&a);
mcsi_keygen(&b);                       /* one group action each */

mcsi_ctx ca, cb;                       /* once per peer, then cached */
mcsi_peer_ctx(&ca, &a, &b.pk);         /* returns 0 if b.pk fails validation */
mcsi_peer_ctx(&cb, &b, &a.pk);

mcsi_state st;
uint8_t m1[MCSI_MSG_BYTES], m2[MCSI_MSG_BYTES];
uint8_t ka[MCSI_SESSION_KEY_BYTES], kb[MCSI_SESSION_KEY_BYTES];

mcsi_init(&ca, &st, m1);               /* A sends m1 */
mcsi_resp(&cb, m1, kb, m2);            /* B answers with m2 and has its key */
mcsi_fin(&ca, &st, m2, ka);            /* A has the same key */
```

A public key is 64 bytes, each protocol message is 96 bytes, and a session
sends 192 bytes in total. `mcsi_init_with` and `mcsi_resp_with` take the
ephemeral secret and the nonce from the caller; they exist so that the known
answer vectors can be reproduced and should not be used otherwise.

## What it costs

Field operation counts do not depend on the machine, so they are the right
thing to compare against another implementation. M counts multiplications in
F_p, squarings included; I counts inversions and L counts Legendre symbols,
each of which is one exponentiation, 767 multiplications for an inversion and 766 for a Legendre symbol. Medians over
25 random runs:

| step | M | I | L |
| --- | --- | --- | --- |
| one group action | 690 000 | 1 | 14.5 |
| validate a public key | 270 200 | 0 | 0 |
| `peer_ctx`, once per peer | 885 700 | 1 | 13.6 |
| `Init` | 698 000 | 1 | 15.2 |
| `Resp` | 2 958 200 | 4 | 57.3 |
| `Fin` | 2 227 100 | 3 | 43.6 |
| a whole session, both parties | 5 836 700 | 8 | 111.6 |

The counts follow the structure of the protocol: `Init` is one group action,
`Resp` is one validation and four actions, `Fin` is one validation and three.
The counts for a group action vary from run to run because the algorithm
samples random points and discards those it cannot use.

Wall clock timings were taken on the machine in `bench/results/env.txt`, an
Intel Xeon at a nominal 2.80 GHz in a shared virtual machine, with gcc 13.3
at `-O2`. Medians over 41 samples:

| step | median |
| --- | --- |
| one multiplication in F_p | 0.18 us |
| one inversion or Legendre symbol | 0.14 ms |
| a 512-bit ladder | 1.16 ms |
| a 587-isogeny | 0.85 ms |
| keygen, one group action | 130 ms |
| validate | 53 ms |
| `peer_ctx` | 196 ms |
| `Init` | 127 ms |
| `Resp` | 557 ms |
| `Fin` | 445 ms |
| a whole session, both parties | 1132 ms |
| the AEAD on a 64-byte body | 4.2 us |

The two tables agree with each other: 690 000 multiplications at 0.18 us
each is 124 ms, against 130 ms measured for a group action, and the rest of
the work is the additions and the two exponentiations.

The same source built with clang 18.1 at `-O2` runs about a quarter faster,
848 ms for a whole session; `bench/results/timing-clang-O2.txt` has the full
table. Building with gcc at `-O3 -march=native` gains about five percent,
1076 ms. These are the figures for plain portable C with no assembly and no
attempt at a fast implementation, on a shared machine, and they should be
read that way. The symmetric layer is four microseconds
against a whole second of isogeny work, which is the only thing that table is
really needed to establish.

## Reproducing the known answer vectors

`make kat` runs the C version and `python3 ref/kat.py` the Python one. Both
fix the two static keys, the two ephemeral keys and the two nonces, so the
output is a fixed string. The session key is

```
97f23dfd5950805a17a60e9724ea44260d45d8a557bc5845f5a385026aff8cca
```

## Do not deploy this

The class group action here is not constant time. One timing of one
evaluation gives away about a bit about the one-norm of the private key, and
two hundred timings separate two keys whose one-norms differ by five out of a
possible 370. Secrets are not erased from memory. `SECURITY.md` gives the
audit, the measurements behind it and the list of everything else a deployment
would have to deal with.

## Licence

MIT. See `LICENSE`.


==> anc/mcsi-ref/SECURITY.md <==
# What this implementation does and does not protect against

This file records the result of auditing the reference implementation, with
the measurements that back each statement. It is written so that a reader can
reproduce every claim from the repository. Where we found a weakness we say
so and we do not fix it silently.

**This code must not be deployed.** It exists so that the protocol in the
paper can be executed, cross checked and measured. The paragraphs below give
the specific reasons.

## Summary

| Layer | Secret dependent control flow | Verified how |
| --- | --- | --- |
| Field arithmetic in F_p | none found | `make ctcheck`, part `field` |
| Symmetric layer, SHA-256, HMAC, AEAD | none beyond the accept or reject decision, which is public | `make ctcheck`, part `symmetric` |
| Montgomery ladder | the bit length of the scalar | `make ctcheck`, part `ladder` |
| Class group action | the whole exponent vector | `make ctcheck`, part `action` |

A second, independent line of evidence comes from timing the code rather than
reading it. `make tvla` times two classes of inputs and applies Welch's
t-test; `make leak` measures how the running time of the group action follows
the key. Both agree with the audit: the symmetric layer shows nothing after
two hundred thousand measurements per class, and two keys of the group action
are told apart from two hundred.

## The audit method

`test/ct_check.c` follows the idea Adam Langley published as ctgrind. Secret
buffers are handed to valgrind's memcheck as uninitialised memory. Memcheck
then reports every conditional jump, every memory index and every division
whose outcome depends on them. A report is therefore an actual secret
dependent control flow, found by the tool, and not an opinion.

A few values are derived from secrets but are public by design. The clearest
case is whether an authenticated decryption succeeded: the peer observes the
answer either way. Those points are marked with `MCSI_DECLASSIFY` in
`include/ct.h`, which expands to nothing unless the library is compiled with
`-DMCSI_CT_AUDIT`, so the shipped library has no dependency on valgrind.

## What the audit found

The field layer is clean. Two changes were needed to get there. The
Montgomery multiplication used to end with an `if` on the top word of its
accumulator, a second reduction kept as a guard. That word is provably zero
for a prime below 2^512 / 2, so the guard was dead code and it is now gone,
replaced by a static assertion on the size of the prime that fails at compile
time if the parameter set is ever changed to something the argument does not
cover. The Legendre symbol used to return early when its argument was zero;
it now folds the zero case in with a mask. Neither change affects the output,
and the test suite and the known answer vectors are unchanged.

The symmetric layer is clean apart from the declassified accept or reject
decision. The tag comparison itself accumulates the difference of all sixteen
bytes before looking at it, so it does not stop early on the first mismatch.

The ladder leaks the bit length of its scalar, through the loop bound in
`ladder` in `src/mont.c` and through the bound check in `u512_bit`. The body
of the loop is a conditional swap and is not itself a branch on the scalar.

The class group action leaks the private key, at three specific places in
`csidh_action` in `src/csidh.c`: the test for remaining work, the test for a
zero exponent, and the sign comparison that decides whether the current point
can be used. Everything downstream of those tests inherits the dependency.
This is not an oversight in the coding. The straightforward CSIDH evaluation
algorithm performs a number of isogenies equal to the one-norm of the key and
chooses which isogeny to take from the sign of each exponent, so its running
time follows the key by construction. Making it constant time needs a
different evaluation strategy, with dummy isogenies and a fixed budget per
prime; see the works of Meyer, Campos and Reith, of Onuki, Aikawa, Yamazaki
and Takagi, and of Cervantes-Vazquez and coauthors. We did not implement any
of them.

## How large is the timing leak

`make leak` measures it instead of guessing. Each figure below is the
fastest of three runs of the same key, which removes most of the noise the
host contributes and leaves the variation that comes from the key. On the
machine described in `bench/results/env.txt`, with keys whose exponents all
have the same magnitude:

| one-norm of the key | isogeny steps | median time |
| --- | --- | --- |
| 0 | 0 | 0.13 ms |
| 74 | 74 | 52.2 ms |
| 148 | 148 | 102.8 ms |
| 222 | 222 | 155.1 ms |
| 296 | 296 | 204.6 ms |
| 370 | 370 | 255.6 ms |

The relation is close to a straight line, as it should be, and the all-zero
key finishes about two thousand times faster than the largest one. Over 200
keys drawn the way `csidh_private_gen` draws them, the one-norm and the
running time have a Pearson correlation of 0.90 and a Spearman correlation of
0.90, and a least squares fit gives 0.68 ms per isogeny step with a residual
standard deviation of 4.5 ms.

That last pair of numbers is the interesting one. The one-norm of a uniform
key in {-5,...,5}^74 has standard deviation 13.77, and our sample of 200 keys
gave 13.84. A single timing observation locates it to within a standard
deviation of 4.5 / 0.68, that is 6.6 steps. One timing of one group action
therefore recovers about one bit about the one-norm of the key. Repeated
observations of the same key narrow it further, and an attacker who can
separate the individual isogeny steps learns much more than the one-norm.
Because host noise can only weaken an observed correlation, the figures here
are a lower bound on what a quieter machine would reveal.

`python3 tools/analyse_leak.py bench/results/leak.csv` recomputes all of it.

This matters for MCSI specifically, because the static secret is not used
once. It is used in `peer_ctx` when the context for a peer is built, and then
again in every session: `Resp` evaluates the action with the static secret to
obtain z_es, and `Fin` does the same to obtain z_se. An attacker who can time
many sessions with the same peer is timing the same static key over and over.

## How many measurements does an attacker need

The correlation above says the timing carries information. It does not say
how much work recovering it takes. `make tvla` answers that with the leakage
assessment the side channel literature uses: time two classes of inputs,
apply Welch's t-test, and call a difference detected when |t| passes 4.5.
The classes are interleaved at random, so a machine that slows down halfway
through cannot masquerade as a leak.

| Quantity | Two classes | n per class | t | Verdict |
| --- | --- | --- | --- | --- |
| AEAD encrypt | fixed against random key | 200 000 | 0.77 | no difference |
| AEAD decrypt | fixed against random key | 200 000 | 0.06 | no difference |
| AEAD decrypt | accept against reject | 200 000 | 249 | difference |
| `csidh_validate` | two valid public keys | 400 | -0.12 | no difference |
| group action | fixed against random key | 400 | 11.3 | difference |
| group action | the same key twice | 200 | -1.4 | no difference |
| group action | two keys, one-norm 180 each | 200 | -0.8 | no difference |
| group action | one-norm 180 against 182 | 200 | -4.1 | no difference |
| group action | one-norm 180 against 185 | 200 | -12.5 | difference |
| group action | one-norm 180 against 190 | 200 | -17.5 | difference |
| group action | one-norm 180 against 200 | 200 | -18.5 | difference |
| group action | one-norm 180 against 220 | 200 | -46.4 | difference |

The last block is the one to read. Two keys, each fixed and used for every
measurement in its class, are separated from two hundred timings once their
one-norms differ by five out of a possible 370. A difference of two sits at
the threshold.

The accept against reject row is a control rather than a finding. The
rejection path is about 900 nanoseconds faster because it returns before
generating the keystream, and which of the two happened is what the protocol
tells the peer in its next message anyway. Its value here is that it shows
the test finding a difference that is really there, which is what makes the
two rows above it worth believing.

One methodological point. The standard fixed against random test, the fifth
row, is a weak instrument for a group action: it compares means, and a fixed
key drawn at random has a typical one-norm, so its mean sits near the mean of
the random class. What separates the two classes is the spread, which is why
the variance ratio is close to seven while t is only 11.3. Assess a group
action with pairs of fixed keys, not only with the usual fixed against random
pair.

## Other things a deployment would have to fix

Secrets are not erased. `mcsi_ctx` and `mcsi_state` hold the static secret,
the ephemeral secret and the two masking keys, and nothing zeroes them when
they go out of scope. There is no portable way to do that in standard C that
a compiler may not optimise away, so we did not pretend to.

There is no protection against faults. The public key validation in
`csidh_validate` rejects curves that are not supersingular, which is the
defence against the invalid curve attack that a static key exchange needs,
and the test suite checks that it rejects random coefficients and the two
singular values A = 2 and A = -2. It does not defend against an attacker who
can inject a fault during the computation.

The random number generator reads from `getrandom(2)`, falling back to
`/dev/urandom`. `mcsi_rng_seed_for_tests` replaces it with a deterministic
stream and exists only so that the known answer vectors can be reproduced. A
deployment must make sure that function is never reachable.

The parameter set is CSIDH-512. The security of CSIDH-512 against a quantum
adversary is disputed; the paper discusses this and cites both sides. Nothing
in this repository settles that question, and the code should not be read as
a claim about it.

## What was checked and passed

- 552 checks in the C test suite, `make test`, including messages that carry
  a correct tag but an invalid curve, which is what a peer holding a valid
  static key could send.
- 283 field arithmetic values matched against an independent Python
  implementation, `make check`.
- 57 checks in the Python test suite on both toy parameters and CSIDH-512.
- The C and Python known answer vectors are byte identical, `make check`.
- Clean under the address and undefined behaviour sanitizers, `make sanitize`.
- Clean build with `-Wall -Wextra -Wpedantic -Wshadow -Wconversion
  -Wsign-conversion -Wstrict-prototypes -Wmissing-prototypes -Wcast-qual`
  under gcc 13 and clang 18.
- Every one-bit change to either protocol message is rejected, all 768
  positions of each, and every one-bit change to an AEAD ciphertext or tag is
  rejected, all 640 positions.
- 200 000 random and mutated inputs through each wire facing path under the
  sanitizers, `make fuzz`: no crash, no forgery accepted, and no random
  Montgomery coefficient accepted by `csidh_validate` or `mcsi_peer_ctx`.
- 99.7 percent line coverage of the library over the test suite and the
  fuzzer, `make coverage`. The two lines never reached are the failure return
  after thirty-two unsuccessful validation attempts and the branch that skips
  a point already at infinity; no valid input can produce either.
- Zero heap allocation and a peak stack of 7 680 bytes for a complete
  session, `make memory`.


==> anc/mcsi-ref/bench/bench.c <==
/* Timing harness for MCSI.
 *
 * Reports the median and the first and third quartiles of the wall clock time
 * of each operation, together with enough information about the machine and
 * the build to make the numbers reproducible.  Nothing here is a
 * micro-optimised benchmark; the point is an honest figure for a plain
 * portable implementation.  Machine independent operation counts are produced
 * by bench/opcount.c instead.
 */
#define _POSIX_C_SOURCE 200809L

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <time.h>

#include "mcsi.h"
#include "rng.h"

static double now_us(void)
{
    struct timespec ts;
    clock_gettime(CLOCK_MONOTONIC, &ts);
    return (double)ts.tv_sec * 1e6 + (double)ts.tv_nsec / 1e3;
}

static int cmp_double(const void *a, const void *b)
{
    double x = *(const double *)a, y = *(const double *)b;
    return (x > y) - (x < y);
}

/* Quartiles by the "median of each half, halves excluding the median"
 * convention, which is what the boxes in the paper's figures use. */
static double quantile(const double *v, int n, double q)
{
    double pos = q * (n - 1);
    int lo = (int)pos;
    int hi = lo + 1 < n ? lo + 1 : n - 1;
    double frac = pos - lo;
    return v[lo] + frac * (v[hi] - v[lo]);
}

static void report(const char *name, double *v, int n)
{
    qsort(v, (size_t)n, sizeof *v, cmp_double);
    double med = quantile(v, n, 0.5);
    double q1  = quantile(v, n, 0.25);
    double q3  = quantile(v, n, 0.75);
    if (med >= 1000.0)
        printf("%-30s n=%-4d  median %9.2f ms  q1 %9.2f  q3 %9.2f  min %9.2f  max %9.2f\n",
               name, n, med / 1e3, q1 / 1e3, q3 / 1e3, v[0] / 1e3, v[n - 1] / 1e3);
    else
        printf("%-30s n=%-4d  median %9.2f us  q1 %9.2f  q3 %9.2f  min %9.2f  max %9.2f\n",
               name, n, med, q1, q3, v[0], v[n - 1]);
}

/* --------------------------------------------------------------------- */

static void bench_field(int n)
{
    double *t = malloc(sizeof(double) * (size_t)n);
    const int reps = 200000;
    fp a, b, r;
    uint8_t seed[FP_BYTES];
    mcsi_randombytes(seed, sizeof seed);
    seed[0] &= 0x3f;
    fp_dec(&a, seed);
    mcsi_randombytes(seed, sizeof seed);
    seed[0] &= 0x3f;
    fp_dec(&b, seed);

    for (int i = 0; i < n; i++) {
        double s = now_us();
        for (int j = 0; j < reps; j++) fp_mul3(&r, &a, &b);
        t[i] = (now_us() - s) / reps;
    }
    report("fp_mul", t, n);

    for (int i = 0; i < n; i++) {
        double s = now_us();
        for (int j = 0; j < reps; j++) fp_sq2(&r, &a);
        t[i] = (now_us() - s) / reps;
    }
    report("fp_sq", t, n);

    const int reps2 = 200;
    for (int i = 0; i < n; i++) {
        double s = now_us();
        for (int j = 0; j < reps2; j++) fp_inv(&r, &a);
        t[i] = (now_us() - s) / reps2;
    }
    report("fp_inv (p-2 power)", t, n);

    for (int i = 0; i < n; i++) {
        double s = now_us();
        for (int j = 0; j < reps2; j++) (void)fp_issquare(&a);
        t[i] = (now_us() - s) / reps2;
    }
    report("fp_issquare (Legendre)", t, n);
    (void)r;
    free(t);
}

static void bench_curve(int n)
{
    double *t = malloc(sizeof(double) * (size_t)n);
    proj A = { { { 0 } }, { { 0 } } }, a24, P, Q, Aout;
    fp_copy(&A.x, &fp_zero);
    fp_copy(&A.z, &fp_one);
    mont_a24(&a24, &A);

    /* a point on E_0 : y^2 = x^3 + x */
    fp x;
    uint8_t seed[FP_BYTES];
    for (;;) {
        mcsi_randombytes(seed, sizeof seed);
        seed[0] &= 0x3f;
        if (!fp_dec(&x, seed)) continue;
        break;
    }
    fp_copy(&P.x, &x);
    fp_copy(&P.z, &fp_one);

    u512 k;
    u512_from_limbs(&k, FP_P_PLUS_1);
    const int reps = 200;
    for (int i = 0; i < n; i++) {
        double s = now_us();
        for (int j = 0; j < reps; j++) mont_xmul(&Q, &P, &k, &a24);
        t[i] = (now_us() - s) / reps;
    }
    report("mont_xmul (512-bit ladder)", t, n);

    /* an isogeny of each of the two extreme degrees, with a kernel point that
     * is not necessarily of the right order: only the cost is measured here,
     * never the output. */
    const uint64_t degs[2] = { 3, 587 };
    for (int d = 0; d < 2; d++) {
        char label[64];
        snprintf(label, sizeof label, "mont_isogeny ell=%llu",
                 (unsigned long long)degs[d]);
        int r2 = degs[d] == 3 ? 20000 : 200;
        for (int i = 0; i < n; i++) {
            proj push = P;
            double s = now_us();
            for (int j = 0; j < r2; j++)
                mont_isogeny(&Aout, &A, &P, degs[d], &push, 1);
            t[i] = (now_us() - s) / r2;
        }
        report(label, t, n);
    }
    free(t);
}

/* --------------------------------------------------------------------- */

int main(int argc, char **argv)
{
    int n = argc > 1 ? atoi(argv[1]) : 25;
    if (n < 4) n = 4;

    printf("MCSI-512 reference implementation, wall clock timing\n");
    printf("  compiler : %s\n",
#if defined(__clang__)
           "clang " __clang_version__
#elif defined(__GNUC__)
           "gcc " __VERSION__
#else
           "unknown"
#endif
    );
    printf("  flags    : %s\n", BENCH_CFLAGS);
    printf("  samples  : %d per operation\n\n", n);

    printf("field and curve primitives\n");
    bench_field(n);
    bench_curve(n);

    printf("\nprotocol\n");

    double *t = malloc(sizeof(double) * (size_t)n);

    mcsi_keypair A, B;
    for (int i = 0; i < n; i++) {
        double s = now_us();
        mcsi_keygen(&A);
        t[i] = now_us() - s;
    }
    report("keygen (1 group action)", t, n);

    mcsi_keygen(&B);

    for (int i = 0; i < n; i++) {
        double s = now_us();
        (void)csidh_validate(&B.pk);
        t[i] = now_us() - s;
    }
    report("validate", t, n);

    mcsi_ctx ca, cb;
    for (int i = 0; i < n; i++) {
        double s = now_us();
        mcsi_peer_ctx(&ca, &A, &B.pk);
        t[i] = now_us() - s;
    }
    report("peer_ctx (once per peer)", t, n);
    mcsi_peer_ctx(&cb, &B, &A.pk);

    mcsi_state st;
    uint8_t m1[MCSI_MSG_BYTES], m2[MCSI_MSG_BYTES];
    uint8_t ka[MCSI_SESSION_KEY_BYTES], kb[MCSI_SESSION_KEY_BYTES];

    for (int i = 0; i < n; i++) {
        double s = now_us();
        mcsi_init(&ca, &st, m1);
        t[i] = now_us() - s;
    }
    report("Init", t, n);

    for (int i = 0; i < n; i++) {
        mcsi_init(&ca, &st, m1);
        double s = now_us();
        if (!mcsi_resp(&cb, m1, kb, m2)) { printf("resp failed\n"); return 1; }
        t[i] = now_us() - s;
    }
    report("Resp", t, n);

    for (int i = 0; i < n; i++) {
        mcsi_init(&ca, &st, m1);
        if (!mcsi_resp(&cb, m1, kb, m2)) { printf("resp failed\n"); return 1; }
        double s = now_us();
        if (!mcsi_fin(&ca, &st, m2, ka)) { printf("fin failed\n"); return 1; }
        t[i] = now_us() - s;
    }
    report("Fin", t, n);

    for (int i = 0; i < n; i++) {
        double s = now_us();
        mcsi_init(&ca, &st, m1);
        if (!mcsi_resp(&cb, m1, kb, m2)) return 1;
        if (!mcsi_fin(&ca, &st, m2, ka)) return 1;
        t[i] = now_us() - s;
        if (memcmp(ka, kb, sizeof ka) != 0) { printf("keys disagree\n"); return 1; }
    }
    report("session, both parties", t, n);

    /* the symmetric layer on its own, for the claim that it is negligible */
    {
        uint8_t key[MCSI_KEY_LEN] = { 0 }, nonce[MCSI_NONCE_LEN] = { 0 };
        uint8_t msg[FP_BYTES] = { 0 }, ct[FP_BYTES + MCSI_TAG_LEN];
        const int reps = 20000;
        for (int i = 0; i < n; i++) {
            double s = now_us();
            for (int j = 0; j < reps; j++)
                mcsi_aead_encrypt(ct, key, nonce, msg, sizeof msg, msg, sizeof msg);
            t[i] = (now_us() - s) / reps;
        }
        report("AEAD encrypt, 64-byte body", t, n);
    }

    printf("\nsizes: public key %d bytes, protocol message %d bytes, "
           "two messages %d bytes\n",
           MCSI_PUBLIC_BYTES, MCSI_MSG_BYTES, 2 * MCSI_MSG_BYTES);
    free(t);
    return 0;
}


==> anc/mcsi-ref/bench/leak.c <==
/* How much does the running time of the group action reveal about the key?
 *
 * The reference implementation is not constant time, and this program
 * measures the consequence rather than asserting it.  It prints comma
 * separated rows so that the numbers in the paper can be recomputed:
 *
 *   sweep,l1,trial,ms     keys whose exponents all have the same magnitude
 *   random,l1,trial,ms    keys drawn the way keygen draws them
 *
 * l1 is the sum of the absolute values of the exponents, which is the number
 * of isogeny steps the action has to take.  Each row is the fastest of a few
 * runs of the same key, which removes most of the noise the host machine
 * contributes and leaves the part of the variation that comes from the key.
 */
#define _POSIX_C_SOURCE 200809L

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <time.h>

#include "mcsi.h"
#include "rng.h"

static double now_ms(void)
{
    struct timespec ts;
    clock_gettime(CLOCK_MONOTONIC, &ts);
    return (double)ts.tv_sec * 1e3 + (double)ts.tv_nsec / 1e6;
}

static int l1(const csidh_private *sk)
{
    int s = 0;
    for (int i = 0; i < CSIDH_N; i++)
        s += sk->e[i] < 0 ? -sk->e[i] : sk->e[i];
    return s;
}

int main(int argc, char **argv)
{
    int trials = argc > 1 ? atoi(argv[1]) : 12;
    int randoms = argc > 2 ? atoi(argv[2]) : 150;
    int best_of = argc > 3 ? atoi(argv[3]) : 1;
    if (best_of < 1) best_of = 1;

    printf("kind,l1,trial,ms\n");

    /* every exponent of the same magnitude, from 0 up to the bound */
    for (int mag = 0; mag <= CSIDH_M; mag++) {
        csidh_private sk;
        for (int i = 0; i < CSIDH_N; i++)
            sk.e[i] = (int8_t)((i % 2) ? mag : -mag);
        for (int t = 0; t < trials; t++) {
            csidh_public out;
            double d = 1e18;
            for (int r = 0; r < best_of; r++) {
                double s = now_ms();
                csidh_action(&out, &csidh_base, &sk);
                double e = now_ms() - s;
                if (e < d) d = e;
            }
            printf("sweep,%d,%d,%.3f\n", l1(&sk), t, d);
        }
    }

    /* keys as keygen produces them */
    for (int t = 0; t < randoms; t++) {
        csidh_private sk;
        csidh_public out;
        csidh_private_gen(&sk);
        double d = 1e18;
        for (int r = 0; r < best_of; r++) {
            double s = now_ms();
            csidh_action(&out, &csidh_base, &sk);
            double e = now_ms() - s;
            if (e < d) d = e;
        }
        printf("random,%d,%d,%.3f\n", l1(&sk), t, d);
    }
    return 0;
}


==> anc/mcsi-ref/bench/memory.c <==
/* What MCSI costs in memory.
 *
 * Three different things are worth separating.  The first is the size of the
 * objects a party has to keep: its key pair, one cached context per peer, and
 * one state per session in flight.  Those are exact and follow from the
 * parameter set.  The second is the working memory the group action needs
 * while it runs, which is dominated by the scratch space of the isogeny
 * routine.  The third is what the operating system reports for the whole
 * process, which includes the C library and is the least interesting of the
 * three, but a reader will ask for it.
 */
#define _POSIX_C_SOURCE 200809L

#include <stdio.h>
#include <string.h>
#include <sys/resource.h>

#include "mcsi.h"
#include "rng.h"

static long peak_rss_kb(void)
{
    struct rusage ru;
    getrusage(RUSAGE_SELF, &ru);
    return ru.ru_maxrss;               /* kilobytes on Linux */
}

int main(void)
{
    printf("MCSI-512, memory\n\n");

    printf("objects a party keeps, in bytes\n");
    printf("  %-42s %6zu\n", "private key (74 exponents)",
           sizeof(csidh_private));
    printf("  %-42s %6zu\n", "public key (one field element)",
           sizeof(csidh_public));
    printf("  %-42s %6zu\n", "key pair", sizeof(mcsi_keypair));
    printf("  %-42s %6zu\n", "cached context, one per peer", sizeof(mcsi_ctx));
    printf("  %-42s %6zu\n", "session state, one per session in flight",
           sizeof(mcsi_state));
    printf("  %-42s %6d\n", "protocol message on the wire", MCSI_MSG_BYTES);
    printf("  %-42s %6d\n", "session key", MCSI_SESSION_KEY_BYTES);

    printf("\nworking memory of one evaluation of the action, in bytes\n");
    size_t mult = (size_t)MONT_MAX_S * sizeof(proj);
    size_t pre  = ((size_t)MONT_MAX_S + 1) * sizeof(fp);
    printf("  %-42s %6zu\n", "kernel multiples, MONT_MAX_S points", mult);
    printf("  %-42s %6zu\n", "prefix products", pre);
    printf("  %-42s %6zu\n", "suffix products", pre);
    printf("  %-42s %6zu\n", "total scratch of the isogeny routine",
           mult + 2 * pre);
    printf("  (the largest degree is %d, so s = %d)\n",
           MONT_MAX_ELL, MONT_MAX_S);

    printf("\nprocess peak resident set, in kilobytes\n");
    long before = peak_rss_kb();
    printf("  %-42s %6ld\n", "after start up", before);

    mcsi_keypair A, B;
    mcsi_keygen(&A);
    mcsi_keygen(&B);
    printf("  %-42s %6ld\n", "after two key generations", peak_rss_kb());

    mcsi_ctx ca, cb;
    if (!mcsi_peer_ctx(&ca, &A, &B.pk) || !mcsi_peer_ctx(&cb, &B, &A.pk)) {
        printf("peer_ctx failed\n");
        return 1;
    }
    printf("  %-42s %6ld\n", "after both peer contexts", peak_rss_kb());

    mcsi_state st;
    uint8_t m1[MCSI_MSG_BYTES], m2[MCSI_MSG_BYTES];
    uint8_t ka[MCSI_SESSION_KEY_BYTES], kb[MCSI_SESSION_KEY_BYTES];
    for (int i = 0; i < 20; i++) {
        mcsi_init(&ca, &st, m1);
        if (!mcsi_resp(&cb, m1, kb, m2)) return 1;
        if (!mcsi_fin(&ca, &st, m2, ka)) return 1;
        if (memcmp(ka, kb, sizeof ka) != 0) return 1;
    }
    printf("  %-42s %6ld\n", "after twenty complete sessions", peak_rss_kb());
    printf("  (that figure includes the C library and the program itself)\n");

    printf("\nthe two numbers that matter are not printed by this program,\n"
           "because they come from the object files and from valgrind:\n"
           "  size build/*.o                     code and static data\n"
           "  valgrind --tool=massif --stacks=yes ./build/onesession\n"
           "                                     heap and stack of a session\n");
    return 0;
}


==> anc/mcsi-ref/bench/onesession.c <==
/* One complete session and nothing else, so that a memory profiler has a
 * clean subject.  Built by "make memory". */
#include <string.h>

#include "mcsi.h"

int main(void)
{
    mcsi_keypair a, b;
    mcsi_keygen(&a);
    mcsi_keygen(&b);

    mcsi_ctx ca, cb;
    if (!mcsi_peer_ctx(&ca, &a, &b.pk) || !mcsi_peer_ctx(&cb, &b, &a.pk))
        return 1;

    mcsi_state st;
    uint8_t m1[MCSI_MSG_BYTES], m2[MCSI_MSG_BYTES];
    uint8_t ka[MCSI_SESSION_KEY_BYTES], kb[MCSI_SESSION_KEY_BYTES];

    mcsi_init(&ca, &st, m1);
    if (!mcsi_resp(&cb, m1, kb, m2)) return 1;
    if (!mcsi_fin(&ca, &st, m2, ka)) return 1;
    return memcmp(ka, kb, sizeof ka) != 0;
}


==> anc/mcsi-ref/bench/opcount.c <==
/* Machine independent cost of MCSI, in field operations.
 *
 * Wall clock timings depend on the machine, the compiler and how busy the
 * host is.  Counting multiplications in F_p does not, so these numbers are
 * the ones to compare against another implementation.  Build with
 * -DMCSI_FP_COUNT so that the counters in fp.c are compiled in.
 */
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#include "mcsi.h"
#include "rng.h"

#ifndef MCSI_FP_COUNT
int main(void)
{
    printf("rebuild with -DMCSI_FP_COUNT\n");
    return 1;
}
#else

typedef struct { double mul, sq, addsub, inv, sqrt; } counts;

static counts snapshot(void)
{
    counts c;
    c.mul = (double)fp_ctr_mul;
    c.sq = (double)fp_ctr_sq;
    c.addsub = (double)fp_ctr_addsub;
    c.inv = (double)fp_ctr_inv;
    c.sqrt = (double)fp_ctr_sqrt;
    return c;
}

static counts diff(counts a, counts b)
{
    counts c = { b.mul - a.mul, b.sq - a.sq, b.addsub - a.addsub,
                 b.inv - a.inv, b.sqrt - a.sqrt };
    return c;
}

static int cmp_double(const void *a, const void *b)
{
    double x = *(const double *)a, y = *(const double *)b;
    return (x > y) - (x < y);
}

static void report(const char *name, double *mul, double *addsub,
                   double *inv, double *sqrt_, int n)
{
    qsort(mul, (size_t)n, sizeof *mul, cmp_double);
    qsort(addsub, (size_t)n, sizeof *addsub, cmp_double);
    double m_inv = 0, m_sqrt = 0, m_add = addsub[n / 2];
    for (int i = 0; i < n; i++) { m_inv += inv[i]; m_sqrt += sqrt_[i]; }
    printf("%-28s  M median %9.0f  (min %8.0f  max %8.0f)   A median %9.0f"
           "   I %5.2f   L %5.2f\n",
           name, mul[n / 2], mul[0], mul[n - 1], m_add, m_inv / n, m_sqrt / n);
}

#define MEASURE(label, body)                                    \
    do {                                                        \
        for (int i = 0; i < n; i++) {                           \
            counts before = snapshot();                         \
            { body; }                                           \
            counts d = diff(before, snapshot());                \
            mul[i] = d.mul; add[i] = d.addsub;                  \
            inv[i] = d.inv; leg[i] = d.sqrt;                    \
        }                                                       \
        report(label, mul, add, inv, leg, n);                   \
    } while (0)

int main(int argc, char **argv)
{
    int n = argc > 1 ? atoi(argv[1]) : 25;
    if (n < 4) n = 4;

    printf("MCSI-512, field operation counts over %d random runs\n", n);
    printf("M = multiplications in F_p including squarings, "
           "A = additions and subtractions,\n"
           "I = inversions, L = Legendre symbol evaluations "
           "(each I and L is one exponentiation).\n\n");

    double *mul = malloc(sizeof(double) * (size_t)n);
    double *add = malloc(sizeof(double) * (size_t)n);
    double *inv = malloc(sizeof(double) * (size_t)n);
    double *leg = malloc(sizeof(double) * (size_t)n);

    mcsi_keypair A, B;
    mcsi_keygen(&A);
    mcsi_keygen(&B);

    MEASURE("group action", { mcsi_keypair t; mcsi_keygen(&t); });
    MEASURE("validate", { (void)csidh_validate(&B.pk); });

    mcsi_ctx ca, cb;
    MEASURE("peer_ctx", { mcsi_peer_ctx(&ca, &A, &B.pk); });
    mcsi_peer_ctx(&cb, &B, &A.pk);

    mcsi_state st;
    uint8_t m1[MCSI_MSG_BYTES], m2[MCSI_MSG_BYTES];
    uint8_t ka[MCSI_SESSION_KEY_BYTES], kb[MCSI_SESSION_KEY_BYTES];

    MEASURE("Init", { mcsi_init(&ca, &st, m1); });
    MEASURE("Resp", {
        mcsi_init(&ca, &st, m1);
        counts b2 = snapshot(); before = b2;
        if (!mcsi_resp(&cb, m1, kb, m2)) return 1;
    });
    MEASURE("Fin", {
        mcsi_init(&ca, &st, m1);
        if (!mcsi_resp(&cb, m1, kb, m2)) return 1;
        counts b2 = snapshot(); before = b2;
        if (!mcsi_fin(&ca, &st, m2, ka)) return 1;
    });
    MEASURE("session, both parties", {
        mcsi_init(&ca, &st, m1);
        if (!mcsi_resp(&cb, m1, kb, m2)) return 1;
        if (!mcsi_fin(&ca, &st, m2, ka)) return 1;
        if (memcmp(ka, kb, sizeof ka)) return 1;
    });

    free(mul); free(add); free(inv); free(leg);
    return 0;
}
#endif


==> anc/mcsi-ref/bench/results/README.md <==
# What is in here

These files are the raw output of the programs in `bench/` and `test/` on one
machine, kept so that the tables in the paper and in `../../README.md` can be
traced back to something. Rerunning them anywhere else will give different
wall clock numbers and the same operation counts.

| file | produced by |
| --- | --- |
| `env.txt` | the machine, the kernel, the compiler and the C library |
| `timing-gcc-O2.txt` | `make bench` |
| `timing-gcc-O3-native.txt` | `bench/bench.c` built at `-O3 -march=native` |
| `timing-clang-O2.txt` | `make bench CC=clang` |
| `opcount.txt` | `make opcount` |
| `leak.csv` | `make leak` |
| `leak-summary.txt` | `python3 tools/analyse_leak.py bench/results/leak.csv` |
| `ctcheck.txt` | `make ctcheck` |
| `tvla.txt` | `make tvla` |
| `tvla.csv` | `make tvla`, the t statistic against the sample count |
| `fuzz.txt` | `make fuzz` |
| `coverage.txt` | `make coverage` |
| `memory.txt` | `make memory` |
| `kat.txt` | `make kat` |


==> anc/mcsi-ref/bench/results/coverage.txt <==
line coverage of the library, gcov, from the C test suite plus the fuzzer


src/aead.c 100.00% of 48
src/csidh.c 98.98% of 98
src/fp.c 100.00% of 130
src/mcsi.c 100.00% of 110
src/mont.c 99.17% of 121
src/rng.c 100.00% of 24
src/sha256.c 100.00% of 72
src/u512.c 100.00% of 59
TOTAL 99.70% of 662

the two lines never reached:
  src/csidh.c 171:    #####:  170:    return 0;
  src/mont.c 160:    #####:  159:            continue;


==> anc/mcsi-ref/bench/results/ctcheck.txt <==
cc -std=c11 -O1 -g -DMCSI_CT_AUDIT -Iinclude test/ct_check.c src/aead.c src/csidh.c src/fp.c src/mcsi.c src/mont.c src/rng.c src/sha256.c src/u512.c -o build/ct_check 
== field ==
field done, r[0] = d75d138efa610e23
inv done, r[0] = 9fb073d59e618ded
legendre done, s = 0
== symmetric ==
symmetric done, ok = 1, ct[0] = 88
== ladder ==
==9528== Conditional jump or move depends on uninitialised value(s)
==9528==    at 0x10D49A: u512_bitlen (u512.c:43)
==9528==    by 0x10C1CA: ladder (mont.c:50)
==9528==    by 0x10C4D0: mont_xmul (mont.c:81)
==9528==    by 0x1096F7: audit_ladder (ct_check.c:84)
==9528==    by 0x109888: main (ct_check.c:115)
==9528== 
==9528== Conditional jump or move depends on uninitialised value(s)
==9528==    at 0x10D4A2: u512_bitlen (u512.c:46)
==9528==    by 0x10C1CA: ladder (mont.c:50)
==9528==    by 0x10C4D0: mont_xmul (mont.c:81)
==9528==    by 0x1096F7: audit_ladder (ct_check.c:84)
==9528==    by 0x109888: main (ct_check.c:115)
==9528== 
==9528== Conditional jump or move depends on uninitialised value(s)
==9528==    at 0x10C1CE: ladder (mont.c:51)
==9528==    by 0x10C4D0: mont_xmul (mont.c:81)
==9528==    by 0x1096F7: audit_ladder (ct_check.c:84)
==9528==    by 0x109888: main (ct_check.c:115)
==9528== 
==9528== Conditional jump or move depends on uninitialised value(s)
==9528==    at 0x10D412: u512_bit (u512.c:18)
==9528==    by 0x10C286: ladder (mont.c:62)
==9528==    by 0x10C4D0: mont_xmul (mont.c:81)
==9528==    by 0x1096F7: audit_ladder (ct_check.c:84)
==9528==    by 0x109888: main (ct_check.c:115)
==9528== 
==9528== Use of uninitialised value of size 8
==9528==    at 0x10D41B: u512_bit (u512.c:20)
==9528==    by 0x10C286: ladder (mont.c:62)
==9528==    by 0x10C4D0: mont_xmul (mont.c:81)
==9528==    by 0x1096F7: audit_ladder (ct_check.c:84)
==9528==    by 0x109888: main (ct_check.c:115)
==9528== 
==9528== Conditional jump or move depends on uninitialised value(s)
==9528==    at 0x10C3E9: ladder (mont.c:61)
==9528==    by 0x10C4D0: mont_xmul (mont.c:81)
==9528==    by 0x1096F7: audit_ladder (ct_check.c:84)
==9528==    by 0x109888: main (ct_check.c:115)
==9528== 
ladder done, X[0] = 82f069c536f07254
== action ==
==9529== Conditional jump or move depends on uninitialised value(s)
==9529==    at 0x10A4E3: csidh_action (csidh.c:69)
==9529==    by 0x109C49: audit_action (ct_check.c:30)
==9529==    by 0x109C49: main (ct_check.c:117)
==9529== 
==9529== Conditional jump or move depends on uninitialised value(s)
==9529==    at 0x10A4B6: csidh_action (csidh.c:81)
==9529==    by 0x109C49: audit_action (ct_check.c:30)
==9529==    by 0x109C49: main (ct_check.c:117)
==9529== 
==9529== Conditional jump or move depends on uninitialised value(s)
==9529==    at 0x10A4C3: csidh_action (csidh.c:82)
==9529==    by 0x109C49: audit_action (ct_check.c:30)
==9529==    by 0x109C49: main (ct_check.c:117)
==9529== 
action done, A[0] = 870de6eb8b396d25


==> anc/mcsi-ref/bench/results/env.txt <==
date (UTC): 2026-08-23T04:35:01Z
kernel    : Linux 6.18.44-fc-v21 x86_64
cpu       : Intel(R) Xeon(R) Processor @ 2.80GHz (shared virtual machine)
cores     : 2 visible
libc      : ldd (Ubuntu GLIBC 2.39-0ubuntu8.7) 2.39

compilers : gcc 13.3.0, clang 18.1.3
valgrind  : 3.22.0
python    : 3.11.15


==> anc/mcsi-ref/bench/results/fuzz.txt <==
MCSI fuzzer
  seed  : 0x5eed1234abcd0001
  fast  : 200000 iterations of the wire facing paths
  slow  : 2000 iterations of validation and the group action

public key decoding : 106107 accepted, 93893 rejected as out of range
authenticated decryption : 200000 random ciphertexts, none accepted
Resp and Fin : 200000 forged messages each, none accepted
Validate : 2000 random coefficients, 2000 rejected, 0 accepted
PeerCtx : 201 random static keys, none accepted

no crashes, no accepted forgeries


==> anc/mcsi-ref/bench/results/kat.txt <==
pk_a 0042e73e37b16d684e99cc1b1acc7717823ccaa3a54d5e2489aa9dbfc824c67b075725841b09f00ebc71dc43ae5e75bb14a91b7ae25a52dbee9db4bfe4dd9d63
pk_b 1fc20c9b25072865c4f08a0cb12cbefd2abb22e8b53a553c9c3fd2e0c55681b8c9fa2e05cb78a5886dbda0d667feae39b0cf90ae9377c60a3f761473115f679f
z_ss 2a815468c2b4d0be95d6930b86fe1ae85dcd38ef4616731f09a5c975355ff827826f2682e6f3b7b45b734a9711f28552ec58e47441f73e74a76b8f071ff1eeab
k_out_a 0d05061fe8d8a42da1ab7c8153ea4c71
k_in_a 1ccdd5cc343da2da85bf85342c724f6c
m1 000102030405060708090a0b0c0d0e0f83e4760801abad8273b7048c1fc9f23804123836a115f66d52c53ef7ab272347963f3b3916b5d94ecd3f3f5056394b4350e190a7baa61062d797ebc3180bc23e0c743e46737e659d4e02633c3fd1bb33
m2 101112131415161718191a1b1c1d1e1fa069f43a93dad16c1546cf615ad47a4aaa1ef15fe53197a7155485860d4fb2229dfec2056f481e286bc3e151ea0ea6eaea5cec8834d5f47a4e189f1a059f7bd9f3dc6d8426da26335dc1688da8604bfa
key_a 97f23dfd5950805a17a60e9724ea44260d45d8a557bc5845f5a385026aff8cca
key_b 97f23dfd5950805a17a60e9724ea44260d45d8a557bc5845f5a385026aff8cca
agree 1


==> anc/mcsi-ref/bench/results/leak-summary.txt <==
keys whose exponents all have the same magnitude
 one-norm  median ms      min      max
        0       0.13     0.13     0.13
       74      52.17    49.81    54.60
      148     102.81   100.43   107.89
      222     155.09   151.69   159.50
      296     204.56   200.46   210.88
      370     255.56   251.24   258.63

keys as keygen draws them, n = 200
  one-norm       mean  201.14   sd  13.84   (theory 13.77)
  time           median  123.94 ms   range 100.9 to 153.4
  Pearson  r      0.904
  Spearman r      0.901
  fit            ms = -12.75 + 0.6823 * one-norm
  residual sd    4.47 ms, that is 6.56 steps
  one timing narrows the one-norm from sd 13.77 to sd 6.56, about 1.07 bits


==> anc/mcsi-ref/bench/results/leak.csv <==
kind,l1,trial,ms
sweep,0,0,0.128
sweep,0,1,0.130
sweep,0,2,0.130
sweep,0,3,0.130
sweep,0,4,0.130
sweep,0,5,0.134
sweep,0,6,0.130
sweep,0,7,0.129
sweep,0,8,0.130
sweep,0,9,0.129
sweep,0,10,0.130
sweep,0,11,0.130
sweep,74,0,52.597
sweep,74,1,50.940
sweep,74,2,51.997
sweep,74,3,53.441
sweep,74,4,52.536
sweep,74,5,52.337
sweep,74,6,51.170
sweep,74,7,50.405
sweep,74,8,49.806
sweep,74,9,52.579
sweep,74,10,50.372
sweep,74,11,54.598
sweep,148,0,104.419
sweep,148,1,100.755
sweep,148,2,101.998
sweep,148,3,101.840
sweep,148,4,103.646
sweep,148,5,103.367
sweep,148,6,100.432
sweep,148,7,107.888
sweep,148,8,103.303
sweep,148,9,102.624
sweep,148,10,102.998
sweep,148,11,101.013
sweep,222,0,151.685
sweep,222,1,154.614
sweep,222,2,155.287
sweep,222,3,154.207
sweep,222,4,153.068
sweep,222,5,156.875
sweep,222,6,155.594
sweep,222,7,155.107
sweep,222,8,159.495
sweep,222,9,155.069
sweep,222,10,153.804
sweep,222,11,157.130
sweep,296,0,209.481
sweep,296,1,204.129
sweep,296,2,210.881
sweep,296,3,207.075
sweep,296,4,207.285
sweep,296,5,206.351
sweep,296,6,203.420
sweep,296,7,204.063
sweep,296,8,203.161
sweep,296,9,200.460
sweep,296,10,204.988
sweep,296,11,202.246
sweep,370,0,252.342
sweep,370,1,255.260
sweep,370,2,251.238
sweep,370,3,253.517
sweep,370,4,257.646
sweep,370,5,258.626
sweep,370,6,256.628
sweep,370,7,254.732
sweep,370,8,254.830
sweep,370,9,256.798
sweep,370,10,258.152
sweep,370,11,255.857
random,193,0,112.419
random,165,1,100.870
random,200,2,122.962
random,182,3,110.035
random,224,4,144.744
random,191,5,116.295
random,183,6,114.195
random,193,7,113.477
random,192,8,115.302
random,188,9,121.761
random,216,10,132.255
random,215,11,132.157
random,213,12,128.003
random,201,13,122.175
random,202,14,124.714
random,198,15,122.153
random,180,16,111.118
random,214,17,128.373
random,226,18,139.833
random,204,19,125.072
random,219,20,132.170
random,203,21,126.043
random,209,22,128.129
random,206,23,123.117
random,191,24,121.756
random,192,25,124.802
random,198,26,119.646
random,186,27,115.242
random,200,28,123.038
random,190,29,115.128
random,194,30,115.460
random,188,31,110.518
random,217,32,137.297
random,194,33,116.339
random,204,34,128.914
random,189,35,112.505
random,225,36,140.552
random,226,37,140.906
random,206,38,127.865
random,192,39,117.033
random,224,40,135.830
random,197,41,113.036
random,201,42,126.661
random,213,43,128.164
random,199,44,127.598
random,212,45,134.159
random,183,46,111.940
random,211,47,138.349
random,211,48,132.524
random,207,49,131.318
random,193,50,124.794
random,188,51,116.331
random,192,52,122.382
random,203,53,129.572
random,207,54,123.271
random,201,55,128.463
random,196,56,118.136
random,216,57,132.062
random,180,58,113.221
random,209,59,130.092
random,188,60,106.259
random,191,61,112.630
random,232,62,153.354
random,212,63,131.225
random,188,64,120.310
random,189,65,114.576
random,204,66,132.537
random,219,67,132.496
random,195,68,123.422
random,219,69,130.926
random,221,70,137.821
random,181,71,111.567
random,198,72,120.629
random,184,73,117.213
random,223,74,139.000
random,222,75,141.438
random,168,76,106.027
random,188,77,118.314
random,209,78,126.477
random,175,79,106.363
random,214,80,138.629
random,200,81,117.800
random,198,82,121.037
random,175,83,103.036
random,189,84,112.604
random,212,85,145.195
random,213,86,134.731
random,228,87,146.680
random,206,88,125.081
random,206,89,132.418
random,217,90,143.366
random,220,91,136.634
random,209,92,133.783
random,220,93,136.560
random,200,94,124.253
random,203,95,120.952
random,202,96,118.258
random,214,97,134.154
random,202,98,123.709
random,217,99,128.627
random,175,100,108.663
random,208,101,112.631
random,211,102,128.884
random,190,103,118.685
random,200,104,128.924
random,208,105,132.958
random,180,106,103.700
random,226,107,138.130
random,207,108,132.832
random,202,109,119.596
random,210,110,126.050
random,211,111,128.221
random,197,112,122.269
random,187,113,119.322
random,194,114,111.890
random,188,115,113.795
random,182,116,107.255
random,210,117,131.901
random,196,118,116.980
random,211,119,122.986
random,183,120,112.861
random,220,121,142.602
random,199,122,120.984
random,198,123,124.402
random,214,124,131.933
random,187,125,122.462
random,193,126,122.861
random,185,127,108.439
random,229,128,145.603
random,198,129,118.373
random,190,130,109.131
random,230,131,148.203
random,204,132,125.831
random,196,133,124.166
random,185,134,108.881
random,189,135,112.486
random,184,136,112.097
random,207,137,134.776
random,202,138,121.051
random,200,139,120.914
random,203,140,132.279
random,195,141,118.653
random,178,142,113.183
random,216,143,132.605
random,185,144,109.736
random,212,145,132.464
random,196,146,120.037
random,209,147,131.655
random,207,148,128.276
random,213,149,133.447
random,197,150,123.422
random,192,151,114.200
random,191,152,115.452
random,172,153,106.798
random,206,154,136.703
random,181,155,119.618
random,188,156,115.269
random,189,157,117.587
random,202,158,135.902
random,192,159,118.919
random,206,160,127.084
random,209,161,134.395
random,208,162,133.346
random,197,163,123.247
random,212,164,137.701
random,226,165,144.053
random,213,166,139.069
random,210,167,134.297
random,203,168,120.056
random,167,169,106.830
random,225,170,139.211
random,219,171,148.092
random,218,172,132.808
random,191,173,121.899
random,206,174,134.802
random,175,175,102.618
random,209,176,125.994
random,210,177,135.045
random,212,178,131.380
random,205,179,127.923
random,227,180,137.193
random,215,181,131.025
random,192,182,110.137
random,177,183,114.062
random,209,184,129.006
random,209,185,127.684
random,190,186,124.840
random,220,187,133.097
random,206,188,123.127
random,200,189,133.184
random,186,190,109.062
random,192,191,118.911
random,207,192,127.690
random,200,193,115.547
random,186,194,119.554
random,202,195,125.518
random,203,196,118.742
random,184,197,113.169
random,190,198,121.599
random,199,199,121.999


==> anc/mcsi-ref/bench/results/memory.txt <==
cc -O2 -std=c11 -Wall -Wextra -Wpedantic -Wshadow -Wconversion -Wsign-conversion -Wstrict-prototypes -Wmissing-prototypes -Wcast-qual -Iinclude bench/memory.c build/libmcsi.a -o build/memory 
cc -O2 -std=c11 -Wall -Wextra -Wpedantic -Wshadow -Wconversion -Wsign-conversion -Wstrict-prototypes -Wmissing-prototypes -Wcast-qual -Iinclude -g bench/onesession.c build/libmcsi.a -o build/onesession 
./build/memory
MCSI-512, memory

objects a party keeps, in bytes
  private key (74 exponents)                     74
  public key (one field element)                 64
  key pair                                      144
  cached context, one per peer                  304
  session state, one per session in flight      170
  protocol message on the wire                   96
  session key                                    32

working memory of one evaluation of the action, in bytes
  kernel multiples, MONT_MAX_S points         37504
  prefix products                             18816
  suffix products                             18816
  total scratch of the isogeny routine        75136
  (the largest degree is 587, so s = 293)

process peak resident set, in kilobytes
  after start up                               2448
  after two key generations                    2448
  after both peer contexts                     2448
  after twenty complete sessions               2448
  (that figure includes the C library and the program itself)

the two numbers that matter are not printed by this program,
because they come from the object files and from valgrind:
  size build/*.o                     code and static data
  valgrind --tool=massif --stacks=yes ./build/onesession
                                     heap and stack of a session

code and static data, from the object files:
     text	   data	    bss	    dec	    hex	filename
     1692	      0	      0	   1692	    69c	build/aead.o
     8033	      0	      0	   8033	   1f61	build/csidh.o
     3579	      0	      0	   3579	    dfb	build/fp.o
     3871	      0	      0	   3871	    f1f	build/mcsi.o
     4128	      0	  75136	  79264	  135a0	build/mont.o
      679	      0	     68	    747	    2eb	build/rng.o
     2901	      0	      0	   2901	    b55	build/sha256.o
     1014	      0	      0	   1014	    3f6	build/u512.o

heap and stack of one complete session, from massif:
  peak heap         0 bytes
  peak stack     7680 bytes
  peak total     7680 bytes


==> anc/mcsi-ref/bench/results/opcount.txt <==
./build/opcount 25
MCSI-512, field operation counts over 25 random runs
M = multiplications in F_p including squarings, A = additions and subtractions,
I = inversions, L = Legendre symbol evaluations (each I and L is one exponentiation).

group action                  M median    690013  (min   606591  max   819558)   A median    415663   I  1.00   L 14.52
validate                      M median    270195  (min   270195  max   282471)   A median    225163   I  0.00   L  0.00
peer_ctx                      M median    885732  (min   871284  max   900272)   A median    595300   I  1.00   L 13.56
Init                          M median    698039  (min   579767  max   800601)   A median    421619   I  1.00   L 15.20
Resp                          M median   2958211  (min  2673540  max  3501237)   A median   1865930   I  4.00   L 57.32
Fin                           M median   2227138  (min  1996536  max  2476460)   A median   1400720   I  3.00   L 43.56
session, both parties         M median   5836652  (min  5610090  max  6474012)   A median   3658769   I  8.00   L 111.64


==> anc/mcsi-ref/bench/results/timing-clang-O2.txt <==
MCSI-512 reference implementation, wall clock timing
  compiler : clang 18.1.3 (1ubuntu1)
  flags    : -O2 -std=c11
  samples  : 41 per operation

field and curve primitives
fp_mul                         n=41    median      0.13 us  q1      0.13  q3      0.13  min      0.13  max      0.14
fp_sq                          n=41    median      0.13 us  q1      0.13  q3      0.13  min      0.13  max      0.16
fp_inv (p-2 power)             n=41    median    101.18 us  q1    100.44  q3    102.28  min     99.76  max    113.95
fp_issquare (Legendre)         n=41    median    100.72 us  q1    100.13  q3    101.24  min     99.65  max    112.43
mont_xmul (512-bit ladder)     n=41    median    867.23 us  q1    863.12  q3    879.32  min    858.19  max    916.54
mont_isogeny ell=3             n=41    median      2.53 us  q1      2.53  q3      2.54  min      2.52  max      2.63
mont_isogeny ell=587           n=41    median    634.69 us  q1    631.92  q3    643.92  min    628.53  max    675.26

protocol
keygen (1 group action)        n=41    median     96.48 ms  q1     91.02  q3     99.73  min     82.21  max    121.64
validate                       n=41    median     38.36 ms  q1     37.97  q3     38.97  min     37.80  max     41.98
peer_ctx (once per peer)       n=41    median    125.09 ms  q1    124.35  q3    126.06  min    121.81  max    130.26
Init                           n=41    median     93.70 ms  q1     88.92  q3    101.72  min     80.35  max    110.19
Resp                           n=41    median    424.11 ms  q1    413.05  q3    441.79  min    391.42  max    472.04
Fin                            n=41    median    314.76 ms  q1    307.18  q3    329.66  min    279.36  max    352.52
session, both parties          n=41    median    847.66 ms  q1    825.47  q3    870.44  min    777.50  max    948.18
AEAD encrypt, 64-byte body     n=41    median      4.19 us  q1      4.13  q3      4.27  min      4.09  max      4.61

sizes: public key 64 bytes, protocol message 96 bytes, two messages 192 bytes


==> anc/mcsi-ref/bench/results/timing-gcc-O2.txt <==
MCSI-512 reference implementation, wall clock timing
  compiler : gcc 13.3.0
  flags    : -O2 -std=c11
  samples  : 41 per operation

field and curve primitives
fp_mul                         n=41    median      0.18 us  q1      0.17  q3      0.19  min      0.17  max      0.21
fp_sq                          n=41    median      0.17 us  q1      0.17  q3      0.18  min      0.17  max      0.21
fp_inv (p-2 power)             n=41    median    136.47 us  q1    134.27  q3    138.68  min    133.02  max    160.01
fp_issquare (Legendre)         n=41    median    135.61 us  q1    134.99  q3    137.16  min    133.41  max    143.07
mont_xmul (512-bit ladder)     n=41    median      1.16 ms  q1      1.14  q3      1.18  min      1.13  max      1.38
mont_isogeny ell=3             n=41    median      3.32 us  q1      3.31  q3      3.34  min      3.30  max      3.45
mont_isogeny ell=587           n=41    median    848.87 us  q1    841.09  q3    872.58  min    836.85  max    968.86

protocol
keygen (1 group action)        n=41    median    129.98 ms  q1    121.39  q3    133.78  min    102.14  max    153.19
validate                       n=41    median     53.02 ms  q1     52.43  q3     53.93  min     51.36  max     55.95
peer_ctx (once per peer)       n=41    median    196.27 ms  q1    194.50  q3    199.57  min    190.32  max    205.71
Init                           n=41    median    127.48 ms  q1    119.42  q3    133.78  min    101.82  max    156.11
Resp                           n=41    median    557.46 ms  q1    536.87  q3    585.88  min    487.02  max    632.57
Fin                            n=41    median    444.61 ms  q1    435.25  q3    461.48  min    380.96  max    504.10
session, both parties          n=41    median   1131.66 ms  q1   1100.33  q3   1159.72  min   1027.82  max   1256.77
AEAD encrypt, 64-byte body     n=41    median      4.24 us  q1      4.19  q3      4.32  min      4.06  max      4.60

sizes: public key 64 bytes, protocol message 96 bytes, two messages 192 bytes


==> anc/mcsi-ref/bench/results/timing-gcc-O3-native.txt <==
MCSI-512 reference implementation, wall clock timing
  compiler : gcc 13.3.0
  flags    : -O3 -march=native -std=c11
  samples  : 41 per operation

field and curve primitives
fp_mul                         n=41    median      0.16 us  q1      0.16  q3      0.17  min      0.16  max      0.19
fp_sq                          n=41    median      0.16 us  q1      0.16  q3      0.16  min      0.16  max      0.19
fp_inv (p-2 power)             n=41    median    126.12 us  q1    125.73  q3    127.39  min    124.95  max    143.59
fp_issquare (Legendre)         n=41    median    126.31 us  q1    125.52  q3    128.32  min    125.14  max    138.39
mont_xmul (512-bit ladder)     n=41    median      1.10 ms  q1      1.09  q3      1.10  min      1.09  max      1.11
mont_isogeny ell=3             n=41    median      3.21 us  q1      3.20  q3      3.23  min      3.19  max      3.61
mont_isogeny ell=587           n=41    median    819.24 us  q1    814.07  q3    826.32  min    808.24  max    870.58

protocol
keygen (1 group action)        n=41    median    121.36 ms  q1    115.93  q3    131.08  min    104.20  max    157.58
validate                       n=41    median     49.47 ms  q1     48.66  q3     51.18  min     47.90  max     53.38
peer_ctx (once per peer)       n=41    median    171.85 ms  q1    168.82  q3    173.36  min    163.30  max    187.02
Init                           n=41    median    126.08 ms  q1    118.18  q3    132.21  min    101.11  max    151.25
Resp                           n=41    median    542.62 ms  q1    514.94  q3    560.46  min    486.32  max    597.40
Fin                            n=41    median    409.26 ms  q1    400.05  q3    420.39  min    382.30  max    463.10
session, both parties          n=41    median   1075.88 ms  q1   1041.86  q3   1103.81  min    994.79  max   1186.73
AEAD encrypt, 64-byte body     n=41    median      3.70 us  q1      3.69  q3      3.72  min      3.65  max      4.05

sizes: public key 64 bytes, protocol message 96 bytes, two messages 192 bytes


==> anc/mcsi-ref/bench/results/tvla.csv <==
test,n,t
"AEAD encrypt, fixed vs random key",3333,-0.8453
"AEAD encrypt, fixed vs random key",6666,-0.7453
"AEAD encrypt, fixed vs random key",9999,-0.5166
"AEAD encrypt, fixed vs random key",13332,-0.8943
"AEAD encrypt, fixed vs random key",16665,-0.2791
"AEAD encrypt, fixed vs random key",19998,-0.5829
"AEAD encrypt, fixed vs random key",23331,-0.3394
"AEAD encrypt, fixed vs random key",26664,-0.4079
"AEAD encrypt, fixed vs random key",29997,-0.1893
"AEAD encrypt, fixed vs random key",33330,0.3253
"AEAD encrypt, fixed vs random key",36663,0.2299
"AEAD encrypt, fixed vs random key",39996,0.0578
"AEAD encrypt, fixed vs random key",43329,0.4124
"AEAD encrypt, fixed vs random key",46662,0.6272
"AEAD encrypt, fixed vs random key",49995,0.7278
"AEAD encrypt, fixed vs random key",53328,0.8980
"AEAD encrypt, fixed vs random key",56661,1.1078
"AEAD encrypt, fixed vs random key",59994,0.7179
"AEAD encrypt, fixed vs random key",63327,0.7917
"AEAD encrypt, fixed vs random key",66660,0.8191
"AEAD encrypt, fixed vs random key",69993,0.9624
"AEAD encrypt, fixed vs random key",73326,0.9343
"AEAD encrypt, fixed vs random key",76659,0.9852
"AEAD encrypt, fixed vs random key",79992,1.0970
"AEAD encrypt, fixed vs random key",83325,1.1609
"AEAD encrypt, fixed vs random key",86658,1.4315
"AEAD encrypt, fixed vs random key",89991,1.5840
"AEAD encrypt, fixed vs random key",93324,2.5978
"AEAD encrypt, fixed vs random key",96657,1.1215
"AEAD encrypt, fixed vs random key",99990,1.2773
"AEAD encrypt, fixed vs random key",103323,1.2161
"AEAD encrypt, fixed vs random key",106656,1.1652
"AEAD encrypt, fixed vs random key",109989,1.1581
"AEAD encrypt, fixed vs random key",113322,1.0835
"AEAD encrypt, fixed vs random key",116655,0.9393
"AEAD encrypt, fixed vs random key",119988,0.9409
"AEAD encrypt, fixed vs random key",123321,1.2035
"AEAD encrypt, fixed vs random key",126654,0.9798
"AEAD encrypt, fixed vs random key",129987,0.9403
"AEAD encrypt, fixed vs random key",133320,0.9315
"AEAD encrypt, fixed vs random key",136653,1.4735
"AEAD encrypt, fixed vs random key",139986,1.0495
"AEAD encrypt, fixed vs random key",143319,1.1559
"AEAD encrypt, fixed vs random key",146652,1.1559
"AEAD encrypt, fixed vs random key",149985,1.9402
"AEAD encrypt, fixed vs random key",153318,1.5076
"AEAD encrypt, fixed vs random key",156651,1.5302
"AEAD encrypt, fixed vs random key",159984,1.6583
"AEAD encrypt, fixed vs random key",163317,2.4243
"AEAD encrypt, fixed vs random key",166650,1.7563
"AEAD encrypt, fixed vs random key",169983,1.3915
"AEAD encrypt, fixed vs random key",173316,1.2130
"AEAD encrypt, fixed vs random key",176649,1.3198
"AEAD encrypt, fixed vs random key",179982,0.7452
"AEAD encrypt, fixed vs random key",183315,0.6711
"AEAD encrypt, fixed vs random key",186648,0.5626
"AEAD encrypt, fixed vs random key",189981,0.5844
"AEAD encrypt, fixed vs random key",193314,0.7339
"AEAD encrypt, fixed vs random key",196647,0.7290
"AEAD encrypt, fixed vs random key",199980,0.7702
"AEAD decrypt, fixed vs random key",3333,-1.1375
"AEAD decrypt, fixed vs random key",6666,-0.1903
"AEAD decrypt, fixed vs random key",9999,-1.3444
"AEAD decrypt, fixed vs random key",13332,-1.0706
"AEAD decrypt, fixed vs random key",16665,-0.3260
"AEAD decrypt, fixed vs random key",19998,-0.2227
"AEAD decrypt, fixed vs random key",23331,-0.0080
"AEAD decrypt, fixed vs random key",26664,-0.3650
"AEAD decrypt, fixed vs random key",29997,-0.0320
"AEAD decrypt, fixed vs random key",33330,-0.3850
"AEAD decrypt, fixed vs random key",36663,-0.8582
"AEAD decrypt, fixed vs random key",39996,-0.6663
"AEAD decrypt, fixed vs random key",43329,-0.3074
"AEAD decrypt, fixed vs random key",46662,-0.3297
"AEAD decrypt, fixed vs random key",49995,-0.3036
"AEAD decrypt, fixed vs random key",53328,-0.3473
"AEAD decrypt, fixed vs random key",56661,-0.4681
"AEAD decrypt, fixed vs random key",59994,-0.1660
"AEAD decrypt, fixed vs random key",63327,-0.2314
"AEAD decrypt, fixed vs random key",66660,-0.1245
"AEAD decrypt, fixed vs random key",69993,-0.0331
"AEAD decrypt, fixed vs random key",73326,0.0266
"AEAD decrypt, fixed vs random key",76659,0.1727
"AEAD decrypt, fixed vs random key",79992,0.2115
"AEAD decrypt, fixed vs random key",83325,0.2995
"AEAD decrypt, fixed vs random key",86658,0.5358
"AEAD decrypt, fixed vs random key",89991,0.2888
"AEAD decrypt, fixed vs random key",93324,0.2104
"AEAD decrypt, fixed vs random key",96657,0.2406
"AEAD decrypt, fixed vs random key",99990,0.4286
"AEAD decrypt, fixed vs random key",103323,0.3371
"AEAD decrypt, fixed vs random key",106656,0.1517
"AEAD decrypt, fixed vs random key",109989,-0.0005
"AEAD decrypt, fixed vs random key",113322,0.1003
"AEAD decrypt, fixed vs random key",116655,0.1187
"AEAD decrypt, fixed vs random key",119988,0.1388
"AEAD decrypt, fixed vs random key",123321,0.0762
"AEAD decrypt, fixed vs random key",126654,-0.2388
"AEAD decrypt, fixed vs random key",129987,-0.2240
"AEAD decrypt, fixed vs random key",133320,-0.1586
"AEAD decrypt, fixed vs random key",136653,-0.2094
"AEAD decrypt, fixed vs random key",139986,-0.1550
"AEAD decrypt, fixed vs random key",143319,-0.1039
"AEAD decrypt, fixed vs random key",146652,-0.1625
"AEAD decrypt, fixed vs random key",149985,-0.1864
"AEAD decrypt, fixed vs random key",153318,-0.1924
"AEAD decrypt, fixed vs random key",156651,0.1494
"AEAD decrypt, fixed vs random key",159984,0.3598
"AEAD decrypt, fixed vs random key",163317,1.2945
"AEAD decrypt, fixed vs random key",166650,0.2044
"AEAD decrypt, fixed vs random key",169983,0.1717
"AEAD decrypt, fixed vs random key",173316,0.3046
"AEAD decrypt, fixed vs random key",176649,0.0879
"AEAD decrypt, fixed vs random key",179982,0.2097
"AEAD decrypt, fixed vs random key",183315,0.0284
"AEAD decrypt, fixed vs random key",186648,0.0127
"AEAD decrypt, fixed vs random key",189981,0.1263
"AEAD decrypt, fixed vs random key",193314,0.2796
"AEAD decrypt, fixed vs random key",196647,0.0438
"AEAD decrypt, fixed vs random key",199980,0.0633
"AEAD decrypt, accept vs reject",3333,30.4925
"AEAD decrypt, accept vs reject",6666,42.0297
"AEAD decrypt, accept vs reject",9999,53.8588
"AEAD decrypt, accept vs reject",13332,63.8293
"AEAD decrypt, accept vs reject",16665,71.0982
"AEAD decrypt, accept vs reject",19998,79.5809
"AEAD decrypt, accept vs reject",23331,86.0789
"AEAD decrypt, accept vs reject",26664,93.2813
"AEAD decrypt, accept vs reject",29997,100.3741
"AEAD decrypt, accept vs reject",33330,107.1220
"AEAD decrypt, accept vs reject",36663,112.6035
"AEAD decrypt, accept vs reject",39996,117.7933
"AEAD decrypt, accept vs reject",43329,123.6082
"AEAD decrypt, accept vs reject",46662,128.4418
"AEAD decrypt, accept vs reject",49995,133.2278
"AEAD decrypt, accept vs reject",53328,138.2831
"AEAD decrypt, accept vs reject",56661,140.7377
"AEAD decrypt, accept vs reject",59994,145.0176
"AEAD decrypt, accept vs reject",63327,148.9301
"AEAD decrypt, accept vs reject",66660,153.3852
"AEAD decrypt, accept vs reject",69993,158.4813
"AEAD decrypt, accept vs reject",73326,162.8875
"AEAD decrypt, accept vs reject",76659,165.5309
"AEAD decrypt, accept vs reject",79992,169.3836
"AEAD decrypt, accept vs reject",83325,170.1970
"AEAD decrypt, accept vs reject",86658,173.8709
"AEAD decrypt, accept vs reject",89991,176.6445
"AEAD decrypt, accept vs reject",93324,180.5845
"AEAD decrypt, accept vs reject",96657,184.1629
"AEAD decrypt, accept vs reject",99990,188.0454
"AEAD decrypt, accept vs reject",103323,191.6074
"AEAD decrypt, accept vs reject",106656,192.2490
"AEAD decrypt, accept vs reject",109989,195.3676
"AEAD decrypt, accept vs reject",113322,198.4269
"AEAD decrypt, accept vs reject",116655,201.7543
"AEAD decrypt, accept vs reject",119988,205.0293
"AEAD decrypt, accept vs reject",123321,206.3813
"AEAD decrypt, accept vs reject",126654,209.1867
"AEAD decrypt, accept vs reject",129987,212.3332
"AEAD decrypt, accept vs reject",133320,215.2109
"AEAD decrypt, accept vs reject",136653,217.1700
"AEAD decrypt, accept vs reject",139986,218.4311
"AEAD decrypt, accept vs reject",143319,220.4317
"AEAD decrypt, accept vs reject",146652,221.1085
"AEAD decrypt, accept vs reject",149985,224.0288
"AEAD decrypt, accept vs reject",153318,216.4553
"AEAD decrypt, accept vs reject",156651,219.4148
"AEAD decrypt, accept vs reject",159984,222.1106
"AEAD decrypt, accept vs reject",163317,225.3489
"AEAD decrypt, accept vs reject",166650,228.2907
"AEAD decrypt, accept vs reject",169983,227.7273
"AEAD decrypt, accept vs reject",173316,229.2295
"AEAD decrypt, accept vs reject",176649,232.0021
"AEAD decrypt, accept vs reject",179982,234.7052
"AEAD decrypt, accept vs reject",183315,237.4733
"AEAD decrypt, accept vs reject",186648,240.0379
"AEAD decrypt, accept vs reject",189981,242.5358
"AEAD decrypt, accept vs reject",193314,244.1965
"AEAD decrypt, accept vs reject",196647,246.6304
"AEAD decrypt, accept vs reject",199980,248.9896
"Validate, two valid public keys",6,-0.7060
"Validate, two valid public keys",12,-1.0944
"Validate, two valid public keys",18,-0.5370
"Validate, two valid public keys",24,-0.8435
"Validate, two valid public keys",30,-0.5185
"Validate, two valid public keys",36,-0.3716
"Validate, two valid public keys",42,-0.4179
"Validate, two valid public keys",48,-0.3139
"Validate, two valid public keys",54,0.0021
"Validate, two valid public keys",60,-0.3103
"Validate, two valid public keys",66,-0.7768
"Validate, two valid public keys",72,-0.8758
"Validate, two valid public keys",78,-0.5966
"Validate, two valid public keys",84,0.0087
"Validate, two valid public keys",90,0.5007
"Validate, two valid public keys",96,0.3049
"Validate, two valid public keys",102,0.2719
"Validate, two valid public keys",108,0.2350
"Validate, two valid public keys",114,0.1149
"Validate, two valid public keys",120,0.2125
"Validate, two valid public keys",126,0.6282
"Validate, two valid public keys",132,0.6490
"Validate, two valid public keys",138,0.8944
"Validate, two valid public keys",144,0.7747
"Validate, two valid public keys",150,0.6325
"Validate, two valid public keys",156,0.4987
"Validate, two valid public keys",162,-0.1711
"Validate, two valid public keys",168,-0.2921
"Validate, two valid public keys",174,-0.0743
"Validate, two valid public keys",180,-0.0266
"Validate, two valid public keys",186,0.0196
"Validate, two valid public keys",192,0.1014
"Validate, two valid public keys",198,0.0403
"Validate, two valid public keys",204,0.1907
"Validate, two valid public keys",210,0.3186
"Validate, two valid public keys",216,0.6168
"Validate, two valid public keys",222,0.7732
"Validate, two valid public keys",228,0.3514
"Validate, two valid public keys",234,0.3733
"Validate, two valid public keys",240,0.2425
"Validate, two valid public keys",246,0.1269
"Validate, two valid public keys",252,-0.0145
"Validate, two valid public keys",258,-0.1569
"Validate, two valid public keys",264,-0.1088
"Validate, two valid public keys",270,-0.0074
"Validate, two valid public keys",276,-0.0293
"Validate, two valid public keys",282,0.0635
"Validate, two valid public keys",288,0.3132
"Validate, two valid public keys",294,0.4478
"Validate, two valid public keys",300,0.8753
"Validate, two valid public keys",306,0.9401
"Validate, two valid public keys",312,0.6302
"Validate, two valid public keys",318,1.1041
"Validate, two valid public keys",324,0.9791
"Validate, two valid public keys",330,0.8185
"Validate, two valid public keys",336,0.7969
"Validate, two valid public keys",342,0.1825
"Validate, two valid public keys",348,0.2424
"Validate, two valid public keys",354,0.4155
"Validate, two valid public keys",360,0.3072
"Validate, two valid public keys",366,0.2258
"Validate, two valid public keys",372,0.2033
"Validate, two valid public keys",378,0.1087
"Validate, two valid public keys",384,0.0308
"Validate, two valid public keys",390,-0.0125
"Validate, two valid public keys",396,-0.0702
"group action, fixed vs random key",6,4.0091
"group action, fixed vs random key",12,2.0274
"group action, fixed vs random key",18,3.2591
"group action, fixed vs random key",24,2.9746
"group action, fixed vs random key",30,2.6901
"group action, fixed vs random key",36,3.0299
"group action, fixed vs random key",42,3.5215
"group action, fixed vs random key",48,3.5043
"group action, fixed vs random key",54,3.8475
"group action, fixed vs random key",60,4.1798
"group action, fixed vs random key",66,4.3586
"group action, fixed vs random key",72,4.6736
"group action, fixed vs random key",78,4.9722
"group action, fixed vs random key",84,5.1540
"group action, fixed vs random key",90,5.3771
"group action, fixed vs random key",96,5.8338
"group action, fixed vs random key",102,5.3855
"group action, fixed vs random key",108,5.5025
"group action, fixed vs random key",114,5.6937
"group action, fixed vs random key",120,6.0436
"group action, fixed vs random key",126,6.3328
"group action, fixed vs random key",132,6.5610
"group action, fixed vs random key",138,6.5075
"group action, fixed vs random key",144,6.8312
"group action, fixed vs random key",150,6.7717
"group action, fixed vs random key",156,6.6604
"group action, fixed vs random key",162,6.6616
"group action, fixed vs random key",168,6.7902
"group action, fixed vs random key",174,7.1903
"group action, fixed vs random key",180,7.3675
"group action, fixed vs random key",186,7.6718
"group action, fixed vs random key",192,7.9425
"group action, fixed vs random key",198,7.6814
"group action, fixed vs random key",204,7.6329
"group action, fixed vs random key",210,7.5964
"group action, fixed vs random key",216,7.8656
"group action, fixed vs random key",222,7.9932
"group action, fixed vs random key",228,8.2066
"group action, fixed vs random key",234,8.2511
"group action, fixed vs random key",240,8.5598
"group action, fixed vs random key",246,8.5409
"group action, fixed vs random key",252,8.6052
"group action, fixed vs random key",258,8.7396
"group action, fixed vs random key",264,8.9300
"group action, fixed vs random key",270,9.1114
"group action, fixed vs random key",276,9.3168
"group action, fixed vs random key",282,9.6669
"group action, fixed vs random key",288,9.4750
"group action, fixed vs random key",294,9.5773
"group action, fixed vs random key",300,9.7027
"group action, fixed vs random key",306,9.8747
"group action, fixed vs random key",312,10.1127
"group action, fixed vs random key",318,10.5021
"group action, fixed vs random key",324,10.5693
"group action, fixed vs random key",330,10.8374
"group action, fixed vs random key",336,10.8703
"group action, fixed vs random key",342,11.0535
"group action, fixed vs random key",348,11.1769
"group action, fixed vs random key",354,11.1716
"group action, fixed vs random key",360,10.9404
"group action, fixed vs random key",366,10.6089
"group action, fixed vs random key",372,10.6752
"group action, fixed vs random key",378,10.9801
"group action, fixed vs random key",384,11.0348
"group action, fixed vs random key",390,11.2261
"group action, fixed vs random key",396,11.3458
"  same key in both classes",3,1.4637
"  same key in both classes",6,-0.2186
"  same key in both classes",9,0.0064
"  same key in both classes",12,0.1673
"  same key in both classes",15,-0.1498
"  same key in both classes",18,-0.6042
"  same key in both classes",21,-0.0270
"  same key in both classes",24,-0.4448
"  same key in both classes",27,-0.7883
"  same key in both classes",30,-0.7832
"  same key in both classes",33,-0.8147
"  same key in both classes",36,-0.3212
"  same key in both classes",39,-0.4006
"  same key in both classes",42,-0.5655
"  same key in both classes",45,-0.9055
"  same key in both classes",48,-0.6148
"  same key in both classes",51,-0.4919
"  same key in both classes",54,-0.4927
"  same key in both classes",57,-0.2871
"  same key in both classes",60,-0.1974
"  same key in both classes",63,-0.4547
"  same key in both classes",66,-0.4542
"  same key in both classes",69,-0.3509
"  same key in both classes",72,-0.1415
"  same key in both classes",75,-0.8031
"  same key in both classes",78,-0.8904
"  same key in both classes",81,-0.7616
"  same key in both classes",84,-0.6935
"  same key in both classes",87,-0.5192
"  same key in both classes",90,-0.9573
"  same key in both classes",93,-1.0339
"  same key in both classes",96,-1.1359
"  same key in both classes",99,-0.7947
"  same key in both classes",102,-0.9489
"  same key in both classes",105,-0.7923
"  same key in both classes",108,-0.8153
"  same key in both classes",111,-0.7736
"  same key in both classes",114,-0.8382
"  same key in both classes",117,-1.1447
"  same key in both classes",120,-1.3306
"  same key in both classes",123,-1.3227
"  same key in both classes",126,-1.2622
"  same key in both classes",129,-1.2040
"  same key in both classes",132,-1.1354
"  same key in both classes",135,-1.1765
"  same key in both classes",138,-0.9795
"  same key in both classes",141,-1.0133
"  same key in both classes",144,-0.9011
"  same key in both classes",147,-0.8665
"  same key in both classes",150,-0.8236
"  same key in both classes",153,-1.0811
"  same key in both classes",156,-1.1496
"  same key in both classes",159,-1.0462
"  same key in both classes",162,-0.7178
"  same key in both classes",165,-0.8473
"  same key in both classes",168,-1.1672
"  same key in both classes",171,-1.0999
"  same key in both classes",174,-0.9476
"  same key in both classes",177,-1.0195
"  same key in both classes",180,-1.2557
"  same key in both classes",183,-1.3171
"  same key in both classes",186,-1.4213
"  same key in both classes",189,-1.4856
"  same key in both classes",192,-1.4135
"  same key in both classes",195,-1.3167
"  same key in both classes",198,-1.3177
"  one-norm 180 vs 180",3,0.9023
"  one-norm 180 vs 180",6,1.2309
"  one-norm 180 vs 180",9,-0.2480
"  one-norm 180 vs 180",12,-0.2922
"  one-norm 180 vs 180",15,-0.3194
"  one-norm 180 vs 180",18,-0.8477
"  one-norm 180 vs 180",21,-0.3729
"  one-norm 180 vs 180",24,-1.0647
"  one-norm 180 vs 180",27,-1.6324
"  one-norm 180 vs 180",30,-1.7289
"  one-norm 180 vs 180",33,-2.1339
"  one-norm 180 vs 180",36,-2.1651
"  one-norm 180 vs 180",39,-2.2761
"  one-norm 180 vs 180",42,-2.2382
"  one-norm 180 vs 180",45,-2.0344
"  one-norm 180 vs 180",48,-2.0895
"  one-norm 180 vs 180",51,-2.1574
"  one-norm 180 vs 180",54,-2.5008
"  one-norm 180 vs 180",57,-2.5650
"  one-norm 180 vs 180",60,-1.3161
"  one-norm 180 vs 180",63,-0.6510
"  one-norm 180 vs 180",66,-0.7444
"  one-norm 180 vs 180",69,-0.8786
"  one-norm 180 vs 180",72,-0.8623
"  one-norm 180 vs 180",75,-0.8251
"  one-norm 180 vs 180",78,-0.9366
"  one-norm 180 vs 180",81,-1.0097
"  one-norm 180 vs 180",84,-1.1146
"  one-norm 180 vs 180",87,-1.2574
"  one-norm 180 vs 180",90,-1.3322
"  one-norm 180 vs 180",93,-1.3090
"  one-norm 180 vs 180",96,-1.4541
"  one-norm 180 vs 180",99,-1.5107
"  one-norm 180 vs 180",102,-1.5618
"  one-norm 180 vs 180",105,-1.7125
"  one-norm 180 vs 180",108,-1.7882
"  one-norm 180 vs 180",111,-1.8075
"  one-norm 180 vs 180",114,-2.0276
"  one-norm 180 vs 180",117,-2.0772
"  one-norm 180 vs 180",120,-2.1500
"  one-norm 180 vs 180",123,-1.7641
"  one-norm 180 vs 180",126,-1.5981
"  one-norm 180 vs 180",129,-1.4775
"  one-norm 180 vs 180",132,-1.5829
"  one-norm 180 vs 180",135,-1.6288
"  one-norm 180 vs 180",138,-1.6700
"  one-norm 180 vs 180",141,-1.8835
"  one-norm 180 vs 180",144,-2.0061
"  one-norm 180 vs 180",147,-2.1628
"  one-norm 180 vs 180",150,-2.0481
"  one-norm 180 vs 180",153,-2.1292
"  one-norm 180 vs 180",156,-2.1314
"  one-norm 180 vs 180",159,-2.2088
"  one-norm 180 vs 180",162,-2.1150
"  one-norm 180 vs 180",165,-2.0500
"  one-norm 180 vs 180",168,-1.9231
"  one-norm 180 vs 180",171,-1.7891
"  one-norm 180 vs 180",174,-1.4499
"  one-norm 180 vs 180",177,-1.4554
"  one-norm 180 vs 180",180,-1.4324
"  one-norm 180 vs 180",183,-1.2311
"  one-norm 180 vs 180",186,-1.1250
"  one-norm 180 vs 180",189,-0.9066
"  one-norm 180 vs 180",192,-0.9303
"  one-norm 180 vs 180",195,-0.9645
"  one-norm 180 vs 180",198,-0.8238
"  one-norm 180 vs 182",3,-1.9758
"  one-norm 180 vs 182",6,-2.5947
"  one-norm 180 vs 182",9,-3.1521
"  one-norm 180 vs 182",12,-0.7696
"  one-norm 180 vs 182",15,-1.1810
"  one-norm 180 vs 182",18,-1.5753
"  one-norm 180 vs 182",21,-1.6165
"  one-norm 180 vs 182",24,-1.7301
"  one-norm 180 vs 182",27,-1.9265
"  one-norm 180 vs 182",30,-2.4239
"  one-norm 180 vs 182",33,-2.9437
"  one-norm 180 vs 182",36,-3.3217
"  one-norm 180 vs 182",39,-3.3459
"  one-norm 180 vs 182",42,-2.3347
"  one-norm 180 vs 182",45,-2.1771
"  one-norm 180 vs 182",48,-2.2859
"  one-norm 180 vs 182",51,-2.3000
"  one-norm 180 vs 182",54,-1.9025
"  one-norm 180 vs 182",57,-0.8740
"  one-norm 180 vs 182",60,-1.0990
"  one-norm 180 vs 182",63,-1.3459
"  one-norm 180 vs 182",66,-1.2122
"  one-norm 180 vs 182",69,-1.1494
"  one-norm 180 vs 182",72,-0.8376
"  one-norm 180 vs 182",75,-0.8957
"  one-norm 180 vs 182",78,-0.9489
"  one-norm 180 vs 182",81,-0.9738
"  one-norm 180 vs 182",84,-1.0010
"  one-norm 180 vs 182",87,-1.4319
"  one-norm 180 vs 182",90,-1.4219
"  one-norm 180 vs 182",93,-1.3737
"  one-norm 180 vs 182",96,-1.3532
"  one-norm 180 vs 182",99,-1.4428
"  one-norm 180 vs 182",102,-1.4938
"  one-norm 180 vs 182",105,-1.5024
"  one-norm 180 vs 182",108,-1.4729
"  one-norm 180 vs 182",111,-1.5322
"  one-norm 180 vs 182",114,-1.6673
"  one-norm 180 vs 182",117,-1.7084
"  one-norm 180 vs 182",120,-1.7928
"  one-norm 180 vs 182",123,-1.8885
"  one-norm 180 vs 182",126,-1.9433
"  one-norm 180 vs 182",129,-2.0375
"  one-norm 180 vs 182",132,-2.1142
"  one-norm 180 vs 182",135,-2.3004
"  one-norm 180 vs 182",138,-2.4186
"  one-norm 180 vs 182",141,-2.5533
"  one-norm 180 vs 182",144,-2.7912
"  one-norm 180 vs 182",147,-2.8720
"  one-norm 180 vs 182",150,-3.0115
"  one-norm 180 vs 182",153,-3.1898
"  one-norm 180 vs 182",156,-3.2914
"  one-norm 180 vs 182",159,-3.4665
"  one-norm 180 vs 182",162,-3.6556
"  one-norm 180 vs 182",165,-3.7635
"  one-norm 180 vs 182",168,-3.8317
"  one-norm 180 vs 182",171,-3.6570
"  one-norm 180 vs 182",174,-3.6749
"  one-norm 180 vs 182",177,-3.8129
"  one-norm 180 vs 182",180,-3.7801
"  one-norm 180 vs 182",183,-3.8486
"  one-norm 180 vs 182",186,-3.9713
"  one-norm 180 vs 182",189,-4.0592
"  one-norm 180 vs 182",192,-4.1816
"  one-norm 180 vs 182",195,-4.1579
"  one-norm 180 vs 182",198,-4.1526
"  one-norm 180 vs 185",3,-0.2487
"  one-norm 180 vs 185",6,-2.4396
"  one-norm 180 vs 185",9,-3.6204
"  one-norm 180 vs 185",12,-3.3914
"  one-norm 180 vs 185",15,-3.0690
"  one-norm 180 vs 185",18,-3.5271
"  one-norm 180 vs 185",21,-4.3208
"  one-norm 180 vs 185",24,-4.7662
"  one-norm 180 vs 185",27,-4.9656
"  one-norm 180 vs 185",30,-4.8331
"  one-norm 180 vs 185",33,-5.6037
"  one-norm 180 vs 185",36,-5.7168
"  one-norm 180 vs 185",39,-6.1189
"  one-norm 180 vs 185",42,-6.3153
"  one-norm 180 vs 185",45,-6.9273
"  one-norm 180 vs 185",48,-7.3493
"  one-norm 180 vs 185",51,-7.8074
"  one-norm 180 vs 185",54,-8.0336
"  one-norm 180 vs 185",57,-8.1214
"  one-norm 180 vs 185",60,-8.0614
"  one-norm 180 vs 185",63,-8.0125
"  one-norm 180 vs 185",66,-8.1003
"  one-norm 180 vs 185",69,-8.2796
"  one-norm 180 vs 185",72,-8.6799
"  one-norm 180 vs 185",75,-8.7867
"  one-norm 180 vs 185",78,-8.8486
"  one-norm 180 vs 185",81,-9.0003
"  one-norm 180 vs 185",84,-9.1074
"  one-norm 180 vs 185",87,-8.9482
"  one-norm 180 vs 185",90,-9.0139
"  one-norm 180 vs 185",93,-8.1523
"  one-norm 180 vs 185",96,-8.4815
"  one-norm 180 vs 185",99,-8.5285
"  one-norm 180 vs 185",102,-8.6145
"  one-norm 180 vs 185",105,-8.8520
"  one-norm 180 vs 185",108,-9.1476
"  one-norm 180 vs 185",111,-9.0785
"  one-norm 180 vs 185",114,-9.0557
"  one-norm 180 vs 185",117,-9.2838
"  one-norm 180 vs 185",120,-9.5116
"  one-norm 180 vs 185",123,-9.7063
"  one-norm 180 vs 185",126,-9.8072
"  one-norm 180 vs 185",129,-9.7998
"  one-norm 180 vs 185",132,-9.7116
"  one-norm 180 vs 185",135,-9.9168
"  one-norm 180 vs 185",138,-10.0150
"  one-norm 180 vs 185",141,-10.2261
"  one-norm 180 vs 185",144,-10.3867
"  one-norm 180 vs 185",147,-10.5749
"  one-norm 180 vs 185",150,-10.6310
"  one-norm 180 vs 185",153,-10.7408
"  one-norm 180 vs 185",156,-10.8481
"  one-norm 180 vs 185",159,-11.0056
"  one-norm 180 vs 185",162,-11.0846
"  one-norm 180 vs 185",165,-10.8090
"  one-norm 180 vs 185",168,-11.0013
"  one-norm 180 vs 185",171,-11.1652
"  one-norm 180 vs 185",174,-11.3756
"  one-norm 180 vs 185",177,-11.5721
"  one-norm 180 vs 185",180,-11.5329
"  one-norm 180 vs 185",183,-11.8309
"  one-norm 180 vs 185",186,-12.0165
"  one-norm 180 vs 185",189,-12.0056
"  one-norm 180 vs 185",192,-12.1110
"  one-norm 180 vs 185",195,-12.3203
"  one-norm 180 vs 185",198,-12.4904
"  one-norm 180 vs 190",3,-2.4145
"  one-norm 180 vs 190",6,-4.1685
"  one-norm 180 vs 190",9,-4.6467
"  one-norm 180 vs 190",12,-5.2942
"  one-norm 180 vs 190",15,-5.0837
"  one-norm 180 vs 190",18,-5.7483
"  one-norm 180 vs 190",21,-6.4672
"  one-norm 180 vs 190",24,-6.1962
"  one-norm 180 vs 190",27,-6.7336
"  one-norm 180 vs 190",30,-6.9589
"  one-norm 180 vs 190",33,-7.0592
"  one-norm 180 vs 190",36,-7.3130
"  one-norm 180 vs 190",39,-7.8618
"  one-norm 180 vs 190",42,-8.1709
"  one-norm 180 vs 190",45,-8.5551
"  one-norm 180 vs 190",48,-8.8320
"  one-norm 180 vs 190",51,-9.1382
"  one-norm 180 vs 190",54,-9.5092
"  one-norm 180 vs 190",57,-9.9899
"  one-norm 180 vs 190",60,-10.5015
"  one-norm 180 vs 190",63,-10.8232
"  one-norm 180 vs 190",66,-11.0469
"  one-norm 180 vs 190",69,-11.0950
"  one-norm 180 vs 190",72,-11.4325
"  one-norm 180 vs 190",75,-11.6326
"  one-norm 180 vs 190",78,-12.0256
"  one-norm 180 vs 190",81,-12.2279
"  one-norm 180 vs 190",84,-12.5509
"  one-norm 180 vs 190",87,-12.7604
"  one-norm 180 vs 190",90,-12.9575
"  one-norm 180 vs 190",93,-10.9572
"  one-norm 180 vs 190",96,-11.2844
"  one-norm 180 vs 190",99,-11.4110
"  one-norm 180 vs 190",102,-11.5548
"  one-norm 180 vs 190",105,-11.5803
"  one-norm 180 vs 190",108,-11.8660
"  one-norm 180 vs 190",111,-11.6936
"  one-norm 180 vs 190",114,-11.9694
"  one-norm 180 vs 190",117,-12.1882
"  one-norm 180 vs 190",120,-12.4888
"  one-norm 180 vs 190",123,-12.7191
"  one-norm 180 vs 190",126,-12.8856
"  one-norm 180 vs 190",129,-13.1049
"  one-norm 180 vs 190",132,-13.1722
"  one-norm 180 vs 190",135,-13.3544
"  one-norm 180 vs 190",138,-13.3899
"  one-norm 180 vs 190",141,-13.5474
"  one-norm 180 vs 190",144,-13.8141
"  one-norm 180 vs 190",147,-13.8689
"  one-norm 180 vs 190",150,-13.9164
"  one-norm 180 vs 190",153,-14.1880
"  one-norm 180 vs 190",156,-14.2416
"  one-norm 180 vs 190",159,-14.5260
"  one-norm 180 vs 190",162,-14.7292
"  one-norm 180 vs 190",165,-15.0159
"  one-norm 180 vs 190",168,-15.2344
"  one-norm 180 vs 190",171,-15.4236
"  one-norm 180 vs 190",174,-15.5492
"  one-norm 180 vs 190",177,-15.8421
"  one-norm 180 vs 190",180,-16.0474
"  one-norm 180 vs 190",183,-16.2571
"  one-norm 180 vs 190",186,-16.3758
"  one-norm 180 vs 190",189,-16.5947
"  one-norm 180 vs 190",192,-16.8679
"  one-norm 180 vs 190",195,-17.1921
"  one-norm 180 vs 190",198,-17.4781
"  one-norm 180 vs 200",3,-6.7305
"  one-norm 180 vs 200",6,-5.5831
"  one-norm 180 vs 200",9,-6.7983
"  one-norm 180 vs 200",12,-2.3698
"  one-norm 180 vs 200",15,-3.0332
"  one-norm 180 vs 200",18,-3.3734
"  one-norm 180 vs 200",21,-3.4110
"  one-norm 180 vs 200",24,-3.8355
"  one-norm 180 vs 200",27,-4.2725
"  one-norm 180 vs 200",30,-4.8721
"  one-norm 180 vs 200",33,-5.6623
"  one-norm 180 vs 200",36,-6.3974
"  one-norm 180 vs 200",39,-6.6964
"  one-norm 180 vs 200",42,-6.8954
"  one-norm 180 vs 200",45,-7.1100
"  one-norm 180 vs 200",48,-7.6291
"  one-norm 180 vs 200",51,-8.2254
"  one-norm 180 vs 200",54,-8.4514
"  one-norm 180 vs 200",57,-8.6014
"  one-norm 180 vs 200",60,-9.0018
"  one-norm 180 vs 200",63,-9.3762
"  one-norm 180 vs 200",66,-9.5490
"  one-norm 180 vs 200",69,-10.1000
"  one-norm 180 vs 200",72,-10.3878
"  one-norm 180 vs 200",75,-10.9869
"  one-norm 180 vs 200",78,-11.1942
"  one-norm 180 vs 200",81,-11.1845
"  one-norm 180 vs 200",84,-11.2577
"  one-norm 180 vs 200",87,-11.4703
"  one-norm 180 vs 200",90,-11.7531
"  one-norm 180 vs 200",93,-12.0847
"  one-norm 180 vs 200",96,-12.4123
"  one-norm 180 vs 200",99,-12.5901
"  one-norm 180 vs 200",102,-12.7533
"  one-norm 180 vs 200",105,-13.0339
"  one-norm 180 vs 200",108,-13.3585
"  one-norm 180 vs 200",111,-13.7773
"  one-norm 180 vs 200",114,-13.9518
"  one-norm 180 vs 200",117,-13.7843
"  one-norm 180 vs 200",120,-13.9283
"  one-norm 180 vs 200",123,-13.9924
"  one-norm 180 vs 200",126,-14.2239
"  one-norm 180 vs 200",129,-14.5917
"  one-norm 180 vs 200",132,-14.9724
"  one-norm 180 vs 200",135,-15.2241
"  one-norm 180 vs 200",138,-15.5152
"  one-norm 180 vs 200",141,-15.9502
"  one-norm 180 vs 200",144,-16.3099
"  one-norm 180 vs 200",147,-16.6089
"  one-norm 180 vs 200",150,-16.9125
"  one-norm 180 vs 200",153,-17.1668
"  one-norm 180 vs 200",156,-17.1331
"  one-norm 180 vs 200",159,-16.7241
"  one-norm 180 vs 200",162,-16.6436
"  one-norm 180 vs 200",165,-17.0230
"  one-norm 180 vs 200",168,-17.2202
"  one-norm 180 vs 200",171,-17.3824
"  one-norm 180 vs 200",174,-17.4946
"  one-norm 180 vs 200",177,-17.3469
"  one-norm 180 vs 200",180,-17.3393
"  one-norm 180 vs 200",183,-17.5821
"  one-norm 180 vs 200",186,-17.5746
"  one-norm 180 vs 200",189,-17.6760
"  one-norm 180 vs 200",192,-17.8544
"  one-norm 180 vs 200",195,-18.0516
"  one-norm 180 vs 200",198,-18.3360
"  one-norm 180 vs 220",3,-10.6090
"  one-norm 180 vs 220",6,-16.8685
"  one-norm 180 vs 220",9,-23.6439
"  one-norm 180 vs 220",12,-26.5787
"  one-norm 180 vs 220",15,-32.5285
"  one-norm 180 vs 220",18,-23.5791
"  one-norm 180 vs 220",21,-27.0659
"  one-norm 180 vs 220",24,-28.6068
"  one-norm 180 vs 220",27,-31.6689
"  one-norm 180 vs 220",30,-34.5457
"  one-norm 180 vs 220",33,-36.8756
"  one-norm 180 vs 220",36,-38.8333
"  one-norm 180 vs 220",39,-39.6198
"  one-norm 180 vs 220",42,-38.3793
"  one-norm 180 vs 220",45,-34.8260
"  one-norm 180 vs 220",48,-36.5715
"  one-norm 180 vs 220",51,-38.2664
"  one-norm 180 vs 220",54,-39.2970
"  one-norm 180 vs 220",57,-40.8666
"  one-norm 180 vs 220",60,-41.7558
"  one-norm 180 vs 220",63,-42.5087
"  one-norm 180 vs 220",66,-44.1023
"  one-norm 180 vs 220",69,-45.6645
"  one-norm 180 vs 220",72,-46.3778
"  one-norm 180 vs 220",75,-46.9158
"  one-norm 180 vs 220",78,-44.8866
"  one-norm 180 vs 220",81,-45.7614
"  one-norm 180 vs 220",84,-44.4168
"  one-norm 180 vs 220",87,-45.0499
"  one-norm 180 vs 220",90,-45.3578
"  one-norm 180 vs 220",93,-40.2135
"  one-norm 180 vs 220",96,-41.3564
"  one-norm 180 vs 220",99,-42.2717
"  one-norm 180 vs 220",102,-42.3464
"  one-norm 180 vs 220",105,-43.3012
"  one-norm 180 vs 220",108,-42.0030
"  one-norm 180 vs 220",111,-42.5507
"  one-norm 180 vs 220",114,-41.5507
"  one-norm 180 vs 220",117,-42.4683
"  one-norm 180 vs 220",120,-42.0025
"  one-norm 180 vs 220",123,-38.2768
"  one-norm 180 vs 220",126,-35.4835
"  one-norm 180 vs 220",129,-36.0439
"  one-norm 180 vs 220",132,-36.5366
"  one-norm 180 vs 220",135,-37.2617
"  one-norm 180 vs 220",138,-37.6724
"  one-norm 180 vs 220",141,-36.9563
"  one-norm 180 vs 220",144,-37.6241
"  one-norm 180 vs 220",147,-38.3349
"  one-norm 180 vs 220",150,-39.0105
"  one-norm 180 vs 220",153,-39.6643
"  one-norm 180 vs 220",156,-40.0088
"  one-norm 180 vs 220",159,-39.7836
"  one-norm 180 vs 220",162,-40.2847
"  one-norm 180 vs 220",165,-40.8798
"  one-norm 180 vs 220",168,-41.5053
"  one-norm 180 vs 220",171,-41.9860
"  one-norm 180 vs 220",174,-42.4117
"  one-norm 180 vs 220",177,-42.9934
"  one-norm 180 vs 220",180,-43.6816
"  one-norm 180 vs 220",183,-43.6342
"  one-norm 180 vs 220",186,-44.2176
"  one-norm 180 vs 220",189,-44.4009
"  one-norm 180 vs 220",192,-44.9512
"  one-norm 180 vs 220",195,-45.5314
"  one-norm 180 vs 220",198,-46.0593


==> anc/mcsi-ref/bench/results/tvla.txt <==
MCSI-512, timing leakage assessment (Welch t-test, two classes)
A difference is reported when |t| over all the samples exceeds
4.5, the usual criterion.  The column t(90%) repeats the test on
the fastest nine tenths of each class and is printed only as a
robustness check; on a shared machine it moves to either side of
the threshold between runs, so no verdict rests on it.
Class A is the fixed input, class B the varying one.

AEAD encrypt, fixed vs random key    n=200000   d(mean)        -4.4  d(median)        +0.0 ns  t     0.77   t(90%)     2.31   varB/varA    0.65   none detected
AEAD decrypt, fixed vs random key    n=200000   d(mean)        -0.2  d(median)        +0.0 ns  t     0.06   t(90%)     1.49   varB/varA    0.86   none detected
AEAD decrypt, accept vs reject       n=200000   d(mean)      -960.7  d(median)      -904.0 ns  t   249.02   t(90%) 10421.95   varB/varA    0.81   DIFFERENCE
Validate, two valid public keys      n=400      d(mean)    +12471.3  d(median)    -34722.0 ns  t    -0.12   t(90%)     0.32   varB/varA    1.33   none detected
group action, fixed vs random key    n=400      d(mean)  -4818677.8  d(median)  -4104399.0 ns  t    11.30   t(90%)    16.75   varB/varA    6.97   DIFFERENCE

  group action, two fixed keys, one-norms 180 and 180 + delta
  same key in both classes           n=200      d(mean)   +337069.2  d(median)   +114846.0 ns  t    -1.44   t(90%)    -1.35   varB/varA    1.46   none detected
  one-norm 180 vs 180                n=200      d(mean)   +322549.7  d(median)   +404581.0 ns  t    -0.80   t(90%)    -2.35   varB/varA    0.80   none detected
  one-norm 180 vs 182                n=200      d(mean)  +1730677.2  d(median)  +1959451.0 ns  t    -4.14   t(90%)    -9.63   varB/varA    0.94   none detected
  one-norm 180 vs 185                n=200      d(mean)  +3478171.1  d(median)  +3237945.0 ns  t   -12.51   t(90%)   -18.16   varB/varA    1.49   DIFFERENCE
  one-norm 180 vs 190                n=200      d(mean)  +5887381.7  d(median)  +5075167.0 ns  t   -17.52   t(90%)   -31.44   varB/varA    4.65   DIFFERENCE
  one-norm 180 vs 200                n=200      d(mean)  +8203127.4  d(median)  +8303491.0 ns  t   -18.48   t(90%)   -28.48   varB/varA    0.73   DIFFERENCE
  one-norm 180 vs 220                n=200      d(mean) +23465768.7  d(median) +23700441.0 ns  t   -46.37   t(90%)   -93.65   varB/varA    0.92   DIFFERENCE

per-sample t curves written to bench/results/tvla.csv


==> anc/mcsi-ref/bench/tvla.c <==
/* A statistical timing leakage assessment, in the style of dudect.
 *
 * For each test we time two classes of inputs and apply Welch's t-test to the
 * two sets of timings.  If the implementation does not depend on the secret,
 * the two classes are drawn from the same distribution and |t| stays small.
 * The usual criterion in the leakage assessment literature is |t| > 4.5,
 * which for these sample sizes is far out in the tail.
 *
 * The classes are interleaved at random rather than measured in two blocks,
 * so that a machine that slows down halfway through the run does not show up
 * as leakage.  Outliers from the operating system inflate the variance and
 * can only hide a leak, never invent one, so we also report a cropped
 * statistic that discards the slowest measurements of each class.
 *
 *   ./tvla [slow samples per class] [fast samples per class] [csv path]
 */
#define _POSIX_C_SOURCE 200809L

#include <math.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <time.h>

#include "mcsi.h"
#include "rng.h"

static double now_ns(void)
{
    struct timespec ts;
    clock_gettime(CLOCK_MONOTONIC, &ts);
    return (double)ts.tv_sec * 1e9 + (double)ts.tv_nsec;
}

/* ------------------------------------------------------------------ */

typedef struct {
    double *v[2];
    size_t n[2], cap;
} samples;

static void samples_init(samples *s, size_t cap)
{
    s->cap = cap;
    s->n[0] = s->n[1] = 0;
    s->v[0] = malloc(cap * sizeof(double));
    s->v[1] = malloc(cap * sizeof(double));
}

static void samples_free(samples *s) { free(s->v[0]); free(s->v[1]); }

static void samples_add(samples *s, int cls, double t)
{
    if (s->n[cls] < s->cap) s->v[cls][s->n[cls]++] = t;
}

/* Welch's t statistic on the first n0, n1 entries. */
static double welch(const double *a, size_t na, const double *b, size_t nb)
{
    if (na < 2 || nb < 2) return 0.0;
    double ma = 0, mb = 0;
    for (size_t i = 0; i < na; i++) ma += a[i];
    for (size_t i = 0; i < nb; i++) mb += b[i];
    ma /= (double)na; mb /= (double)nb;
    double va = 0, vb = 0;
    for (size_t i = 0; i < na; i++) va += (a[i] - ma) * (a[i] - ma);
    for (size_t i = 0; i < nb; i++) vb += (b[i] - mb) * (b[i] - mb);
    va /= (double)(na - 1); vb /= (double)(nb - 1);
    double den = sqrt(va / (double)na + vb / (double)nb);
    return den == 0.0 ? 0.0 : (ma - mb) / den;
}

static int cmp_double(const void *x, const void *y)
{
    double a = *(const double *)x, b = *(const double *)y;
    return (a > b) - (a < b);
}

/* Welch on the fastest keep_frac of each class, which removes the tail the
 * scheduler contributes. */
static double welch_cropped(const samples *s, double keep_frac)
{
    size_t na = s->n[0], nb = s->n[1];
    double *a = malloc(na * sizeof(double)), *b = malloc(nb * sizeof(double));
    memcpy(a, s->v[0], na * sizeof(double));
    memcpy(b, s->v[1], nb * sizeof(double));
    qsort(a, na, sizeof(double), cmp_double);
    qsort(b, nb, sizeof(double), cmp_double);
    size_t ka = (size_t)((double)na * keep_frac);
    size_t kb = (size_t)((double)nb * keep_frac);
    if (ka < 2) ka = na;
    if (kb < 2) kb = nb;
    double t = welch(a, ka, b, kb);
    free(a); free(b);
    return t;
}

/* The ratio of the two sample variances.  Welch's test compares means and is
 * blind to a secret that changes the spread of the timings without moving
 * their centre, which is exactly what a fixed key against random keys looks
 * like for the group action, so the spread is reported as well. */
static double variance_ratio(const samples *s)
{
    double m[2] = { 0, 0 }, v[2] = { 0, 0 };
    for (int c = 0; c < 2; c++) {
        for (size_t i = 0; i < s->n[c]; i++) m[c] += s->v[c][i];
        m[c] /= (double)s->n[c];
        for (size_t i = 0; i < s->n[c]; i++)
            v[c] += (s->v[c][i] - m[c]) * (s->v[c][i] - m[c]);
        v[c] /= (double)(s->n[c] - 1);
    }
    return v[0] == 0.0 ? 0.0 : v[1] / v[0];
}

static double median_of(const double *v, size_t n)
{
    double *c = malloc(n * sizeof(double));
    memcpy(c, v, n * sizeof(double));
    qsort(c, n, sizeof(double), cmp_double);
    double m = c[n / 2];
    free(c);
    return m;
}

static void report(const char *name, const samples *s, FILE *csv)
{
    double t = welch(s->v[0], s->n[0], s->v[1], s->n[1]);
    double tc = welch_cropped(s, 0.9);
    double f = variance_ratio(s);
    double ma = 0, mb = 0;
    for (size_t i = 0; i < s->n[0]; i++) ma += s->v[0][i];
    for (size_t i = 0; i < s->n[1]; i++) mb += s->v[1][i];
    ma /= (double)s->n[0]; mb /= (double)s->n[1];
    double da = median_of(s->v[0], s->n[0]), db = median_of(s->v[1], s->n[1]);
    /* The verdict uses Welch's t over all the samples, which is the standard
     * statistic.  The cropped value beside it is a robustness check and is
     * printed for information: on a shared host it wanders on either side of
     * the threshold from run to run even where the full statistic is flat,
     * so it is not used to decide anything. */
    printf("%-36s n=%-7zu  d(mean) %+11.1f  d(median) %+11.1f ns  "
           "t %8.2f   t(90%%) %8.2f   varB/varA %7.2f   %s\n",
           name, s->n[0], mb - ma, db - da, t, tc, f,
           fabs(t) > 4.5 ? "DIFFERENCE" : "none detected");
    if (csv) {
        /* the t statistic as a function of how many samples have been used,
         * which is the curve the paper plots */
        size_t step = s->n[0] / 60;
        if (step < 1) step = 1;
        for (size_t k = step; k <= s->n[0] && k <= s->n[1]; k += step)
            fprintf(csv, "\"%s\",%zu,%.4f\n", name, k,
                    welch(s->v[0], k, s->v[1], k));
    }
}

/* ------------------------------------------------------------------ */

static uint64_t rs = 0x9e3779b97f4a7c15ULL;
static uint64_t nxt(void)
{
    uint64_t z = (rs += 0x9e3779b97f4a7c15ULL);
    z = (z ^ (z >> 30)) * 0xbf58476d1ce4e5b9ULL;
    z = (z ^ (z >> 27)) * 0x94d049bb133111ebULL;
    return z ^ (z >> 31);
}
static int coin(void) { return (int)(nxt() & 1); }

/* ------------------------------------------------------------------ */

static void test_action(size_t n, FILE *csv)
{
    samples s;
    samples_init(&s, n);

    csidh_private fixed;
    csidh_private_gen(&fixed);

    csidh_public out;
    /* warm up */
    csidh_action(&out, &csidh_base, &fixed);

    for (size_t i = 0; i < 2 * n; i++) {
        int cls = coin();
        if (s.n[cls] >= n) cls ^= 1;
        if (s.n[cls] >= n) break;
        csidh_private sk;
        if (cls == 0) sk = fixed; else csidh_private_gen(&sk);
        double t0 = now_ns();
        csidh_action(&out, &csidh_base, &sk);
        samples_add(&s, cls, now_ns() - t0);
    }
    report("group action, fixed vs random key", &s, csv);
    samples_free(&s);
}

static void test_aead_encrypt(size_t n, FILE *csv)
{
    samples s;
    samples_init(&s, n);

    uint8_t nonce[MCSI_NONCE_LEN], msg[FP_BYTES], ct[FP_BYTES + MCSI_TAG_LEN];
    mcsi_randombytes(nonce, sizeof nonce);
    mcsi_randombytes(msg, sizeof msg);

    /* The keys of both classes are prepared before the loop, so that the
     * timed region contains the encryption and nothing else.  Writing a fresh
     * key into a buffer just before starting the clock would show up as a
     * difference that belongs to the harness rather than to the code. */
    enum { POOL = 256 };
    static uint8_t keys[POOL][MCSI_KEY_LEN];
    for (int k = 0; k < POOL; k++)
        for (size_t j = 0; j < MCSI_KEY_LEN; j++) keys[k][j] = (uint8_t)nxt();
    /* slot zero is the fixed class, the rest are the varying one, so that
     * both classes read from the same array and neither gets an accidental
     * advantage in the cache */
    mcsi_aead_encrypt(ct, keys[0], nonce, nonce, sizeof nonce, msg, sizeof msg);

    size_t pick = 0;
    for (size_t i = 0; i < 4 * n; i++) {
        int cls = coin();
        if (s.n[cls] >= n) cls ^= 1;
        if (s.n[cls] >= n) break;
        size_t slot = 0;
        if (cls == 1) { pick = (pick + 1) % (POOL - 1); slot = 1 + pick; }
        double t0 = now_ns();
        mcsi_aead_encrypt(ct, keys[slot], nonce, nonce, sizeof nonce,
                          msg, sizeof msg);
        samples_add(&s, cls, now_ns() - t0);
    }
    report("AEAD encrypt, fixed vs random key", &s, csv);
    samples_free(&s);
}

static void test_aead_decrypt(size_t n, FILE *csv)
{
    samples s;
    samples_init(&s, n);

    uint8_t nonce[MCSI_NONCE_LEN], msg[FP_BYTES], pt[FP_BYTES];
    mcsi_randombytes(nonce, sizeof nonce);
    mcsi_randombytes(msg, sizeof msg);

    /* Everything both classes need is built before the timing loop starts, so
     * that the timed region is the decryption and nothing else. */
    enum { POOL = 256 };
    static uint8_t keys[POOL][MCSI_KEY_LEN];
    static uint8_t cts[POOL][FP_BYTES + MCSI_TAG_LEN];
    for (int k = 0; k < POOL; k++) {
        for (size_t j = 0; j < MCSI_KEY_LEN; j++) keys[k][j] = (uint8_t)nxt();
        mcsi_aead_encrypt(cts[k], keys[k], nonce, nonce, sizeof nonce,
                          msg, sizeof msg);
    }

    /* slot zero is the fixed class, the rest are the varying one */
    size_t pick = 0;
    for (size_t i = 0; i < 4 * n; i++) {
        int cls = coin();
        if (s.n[cls] >= n) cls ^= 1;
        if (s.n[cls] >= n) break;
        size_t slot = 0;
        if (cls == 1) { pick = (pick + 1) % (POOL - 1); slot = 1 + pick; }
        double t0 = now_ns();
        (void)mcsi_aead_decrypt(pt, keys[slot], nonce, nonce, sizeof nonce,
                                cts[slot], FP_BYTES + MCSI_TAG_LEN);
        samples_add(&s, cls, now_ns() - t0);
    }
    report("AEAD decrypt, fixed vs random key", &s, csv);
    samples_free(&s);
}

/* The accept or reject decision is public, so a difference here is not a
 * finding.  We measure it because a reader is entitled to know how large it
 * is, and because it shows the test can see a difference when one exists. */
static void test_aead_reject(size_t n, FILE *csv)
{
    samples s;
    samples_init(&s, n);

    uint8_t key[MCSI_KEY_LEN], nonce[MCSI_NONCE_LEN], msg[FP_BYTES];
    uint8_t good[FP_BYTES + MCSI_TAG_LEN], bad[FP_BYTES + MCSI_TAG_LEN];
    uint8_t pt[FP_BYTES];
    mcsi_randombytes(key, sizeof key);
    mcsi_randombytes(nonce, sizeof nonce);
    mcsi_randombytes(msg, sizeof msg);
    mcsi_aead_encrypt(good, key, nonce, nonce, sizeof nonce, msg, sizeof msg);
    memcpy(bad, good, sizeof bad);
    bad[sizeof bad - 1] ^= 1;

    for (size_t i = 0; i < 4 * n; i++) {
        int cls = coin();
        if (s.n[cls] >= n) cls ^= 1;
        if (s.n[cls] >= n) break;
        const uint8_t *c = cls == 0 ? good : bad;
        double t0 = now_ns();
        (void)mcsi_aead_decrypt(pt, key, nonce, nonce, sizeof nonce,
                                c, sizeof good);
        samples_add(&s, cls, now_ns() - t0);
    }
    report("AEAD decrypt, accept vs reject", &s, csv);
    samples_free(&s);
}

/* Build a private key whose exponents sum in absolute value to a chosen
 * target, spreading the weight evenly over the 74 primes and picking the
 * signs at random.  Every key produced this way lies in the key space. */
static void key_with_norm(csidh_private *sk, int target)
{
    if (target < 0) target = 0;
    if (target > CSIDH_N * CSIDH_M) target = CSIDH_N * CSIDH_M;
    int base = target / CSIDH_N, rem = target % CSIDH_N;
    int idx[CSIDH_N];
    for (int i = 0; i < CSIDH_N; i++) idx[i] = i;
    for (int i = CSIDH_N - 1; i > 0; i--) {          /* shuffle */
        int j = (int)(nxt() % (uint64_t)(i + 1));
        int t = idx[i]; idx[i] = idx[j]; idx[j] = t;
    }
    for (int i = 0; i < CSIDH_N; i++) {
        int mag = base + (i < rem ? 1 : 0);
        sk->e[idx[i]] = (int8_t)((nxt() & 1) ? mag : -mag);
    }
}

static int norm_of(const csidh_private *sk)
{
    int s = 0;
    for (int i = 0; i < CSIDH_N; i++) s += sk->e[i] < 0 ? -sk->e[i] : sk->e[i];
    return s;
}

/* Two keys, each drawn once and then used every time.  If an adversary can
 * tell two particular keys apart from timings alone, the implementation leaks
 * the key itself and not merely some statistic of it.  The pairs below differ
 * by a controlled amount in the one-norm, so the table shows how small a
 * difference the timing still resolves. */
static void test_action_pairs(size_t n, FILE *csv)
{
    const int base_norm = 180;
    const int deltas[] = { -1, 0, 2, 5, 10, 20, 40 };   /* -1 is the control */
    const size_t ndelta = sizeof deltas / sizeof deltas[0];

    printf("\n  group action, two fixed keys, one-norms %d and %d + delta\n",
           base_norm, base_norm);
    for (size_t d = 0; d < ndelta; d++) {
        samples s;
        samples_init(&s, n);

        csidh_private k1, k2;
        key_with_norm(&k1, base_norm);
        if (deltas[d] < 0)
            k2 = k1;                                   /* the same key twice */
        else
            key_with_norm(&k2, base_norm + deltas[d]);

        csidh_public out;
        csidh_action(&out, &csidh_base, &k1);          /* warm up */

        for (size_t i = 0; i < 2 * n; i++) {
            int cls = coin();
            if (s.n[cls] >= n) cls ^= 1;
            if (s.n[cls] >= n) break;
            const csidh_private *sk = cls == 0 ? &k1 : &k2;
            double t0 = now_ns();
            csidh_action(&out, &csidh_base, sk);
            samples_add(&s, cls, now_ns() - t0);
        }

        char label[80];
        if (deltas[d] < 0)
            snprintf(label, sizeof label, "  same key in both classes");
        else
            snprintf(label, sizeof label, "  one-norm %d vs %d",
                     norm_of(&k1), norm_of(&k2));
        report(label, &s, csv);
        samples_free(&s);
    }
}

static void test_validate(size_t n, FILE *csv)
{
    samples s;
    samples_init(&s, n);

    mcsi_keypair a, b;
    mcsi_keygen(&a);
    mcsi_keygen(&b);

    for (size_t i = 0; i < 2 * n; i++) {
        int cls = coin();
        if (s.n[cls] >= n) cls ^= 1;
        if (s.n[cls] >= n) break;
        const csidh_public *pk = cls == 0 ? &a.pk : &b.pk;
        double t0 = now_ns();
        (void)csidh_validate(pk);
        samples_add(&s, cls, now_ns() - t0);
    }
    report("Validate, two valid public keys", &s, csv);
    samples_free(&s);
}

int main(int argc, char **argv)
{
    size_t slow = argc > 1 ? (size_t)atol(argv[1]) : 400;
    size_t fast = argc > 2 ? (size_t)atol(argv[2]) : 100000;
    const char *out = argc > 3 ? argv[3] : "tvla.csv";

    printf("MCSI-512, timing leakage assessment (Welch t-test, two classes)\n");
    printf("A difference is reported when |t| over all the samples exceeds\n"
           "4.5, the usual criterion.  The column t(90%%) repeats the test on\n"
           "the fastest nine tenths of each class and is printed only as a\n"
           "robustness check; on a shared machine it moves to either side of\n"
           "the threshold between runs, so no verdict rests on it.\n");
    printf("Class A is the fixed input, class B the varying one.\n\n");

    FILE *csv = fopen(out, "w");
    if (csv) fprintf(csv, "test,n,t\n");

    test_aead_encrypt(fast, csv);
    test_aead_decrypt(fast, csv);
    test_aead_reject(fast, csv);
    test_validate(slow, csv);
    test_action(slow, csv);
    test_action_pairs(slow / 2 > 4 ? slow / 2 : 4, csv);

    if (csv) fclose(csv);
    printf("\nper-sample t curves written to %s\n", out);
    return 0;
}


==> anc/mcsi-ref/include/aead.h <==
/* The hash based authenticated encryption of Section 3.4 of the paper:
 * a SHA-256 counter mode keystream, exclusive-ored with the message, and an
 * HMAC-SHA-256 tag over the nonce, the associated data and the ciphertext.
 * Encrypt-then-MAC, so the composition theorem of Bellare and Namprempre
 * applies. */
#ifndef MCSI_AEAD_H
#define MCSI_AEAD_H

#include <stddef.h>
#include <stdint.h>

#define MCSI_KEY_LEN   16
#define MCSI_NONCE_LEN 16
#define MCSI_TAG_LEN   16

/* out must hold msglen + MCSI_TAG_LEN bytes. */
void mcsi_aead_encrypt(uint8_t *out,
                       const uint8_t key[MCSI_KEY_LEN],
                       const uint8_t nonce[MCSI_NONCE_LEN],
                       const uint8_t *ad, size_t adlen,
                       const uint8_t *msg, size_t msglen);

/* Returns 1 and writes ctlen - MCSI_TAG_LEN bytes on success, 0 on rejection. */
int mcsi_aead_decrypt(uint8_t *out,
                      const uint8_t key[MCSI_KEY_LEN],
                      const uint8_t nonce[MCSI_NONCE_LEN],
                      const uint8_t *ad, size_t adlen,
                      const uint8_t *ct, size_t ctlen);

#endif


==> anc/mcsi-ref/include/csidh.h <==
/* The CSIDH class group action and public key validation. */
#ifndef MCSI_CSIDH_H
#define MCSI_CSIDH_H

#include <stdint.h>
#include <stddef.h>

#include "mont.h"

/* A private key is an exponent vector in {-CSIDH_M,..,CSIDH_M}^CSIDH_N. */
typedef struct {
    int8_t e[CSIDH_N];
} csidh_private;

/* A public key is the Montgomery coefficient of a curve in X, encoded as
 * FP_BYTES big-endian bytes. */
typedef struct {
    fp A;
} csidh_public;

extern const csidh_public csidh_base;      /* E_0 : y^2 = x^3 + x, i.e. A = 0 */

void csidh_private_gen(csidh_private *sk);

/* out = [sk] * in.  Returns 1 on success.  The result does not depend on the
 * internal randomness, only the running time does. */
int  csidh_action(csidh_public *out, const csidh_public *in,
                  const csidh_private *sk);

/* Is this the Montgomery coefficient of a supersingular curve over F_p with
 * F_p-rational endomorphism ring Z[pi]?  This is the Validate of the paper. */
int  csidh_validate(const csidh_public *pk);

void csidh_public_enc(uint8_t out[FP_BYTES], const csidh_public *pk);
int  csidh_public_dec(csidh_public *pk, const uint8_t in[FP_BYTES]);

#endif /* MCSI_CSIDH_H */


==> anc/mcsi-ref/include/ct.h <==
/* Declassification points for the constant time audit.
 *
 * test/ct_check.c hands secret buffers to valgrind as uninitialised memory,
 * so that memcheck reports every branch that depends on them.  A few values
 * in this library are derived from secrets but are public by design: the
 * accept or reject decision of an authenticated decryption is the example.
 * Marking those values here keeps the audit output down to the reports that
 * matter.  With MCSI_CT_AUDIT undefined, which is the default, the macro
 * expands to nothing and the library has no dependency on valgrind.
 */
#ifndef MCSI_CT_H
#define MCSI_CT_H

#ifdef MCSI_CT_AUDIT
# include <valgrind/memcheck.h>
# define MCSI_DECLASSIFY(p, n) VALGRIND_MAKE_MEM_DEFINED((p), (n))
#else
# define MCSI_DECLASSIFY(p, n) ((void)(p), (void)(n))
#endif

#endif /* MCSI_CT_H */


==> anc/mcsi-ref/include/fp.h <==
/* Arithmetic in F_p for the CSIDH-512 prime.
 *
 * Elements are held in Montgomery form: the struct stores a * R mod p with
 * R = 2^512.  Conversion happens in fp_set / fp_dec / fp_enc, so callers
 * never see the representation.
 *
 * This code is straightforward and portable.  It is not constant time: the
 * exponentiation used for inversion and for the Legendre symbol branches on
 * exponent bits, which are public here, but the reader should not mistake
 * this for a side-channel hardened implementation.  See the README.
 */
#ifndef MCSI_FP_H
#define MCSI_FP_H

#include <stdint.h>
#include <stddef.h>

#include "params512.h"
#include "u512.h"

typedef struct {
    uint64_t c[FP_LIMBS];
} fp;

extern const fp fp_zero;
extern const fp fp_one;

void fp_set(fp *r, uint64_t v);                 /* r = v */
void fp_copy(fp *r, const fp *a);
int  fp_iszero(const fp *a);
int  fp_eq(const fp *a, const fp *b);

void fp_add3(fp *r, const fp *a, const fp *b);
void fp_sub3(fp *r, const fp *a, const fp *b);
void fp_neg(fp *r, const fp *a);
void fp_mul3(fp *r, const fp *a, const fp *b);
void fp_sq2(fp *r, const fp *a);

void fp_pow(fp *r, const fp *a, const u512 *e);
void fp_inv(fp *r, const fp *a);                /* r = a^{-1}; 0 maps to 0 */
int  fp_issquare(const fp *a);                  /* 1 if a is a square or 0 */

/* Canonical encoding: 64 bytes, big-endian, of the integer in [0, p). */
void fp_enc(uint8_t out[FP_BYTES], const fp *a);
int  fp_dec(fp *r, const uint8_t in[FP_BYTES]); /* 0 if the value is >= p */

void fp_cswap(fp *a, fp *b, uint64_t mask);     /* swap when mask == 1 */

/* Optional operation counters.  Compiling the library with -DMCSI_FP_COUNT
 * makes every field operation bump a counter, which gives a machine
 * independent cost measure.  The counters are not thread safe and the build
 * is slower, so they are off by default. */
#ifdef MCSI_FP_COUNT
extern unsigned long long fp_ctr_mul;   /* all fp_mul3 calls, squarings too */
extern unsigned long long fp_ctr_sq;    /* the fp_sq2 subset of the above   */
extern unsigned long long fp_ctr_addsub;
extern unsigned long long fp_ctr_inv;
extern unsigned long long fp_ctr_sqrt;  /* Legendre symbol evaluations      */
void fp_ctr_reset(void);
#endif

#endif /* MCSI_FP_H */


==> anc/mcsi-ref/include/mcsi.h <==
/* MCSI: a masked commutative supersingular isogeny key exchange.
 *
 * This header is the whole public interface.  The three per-session steps
 * follow Algorithm 3 of the paper; the cached per-peer context follows
 * Algorithm 2.
 *
 *   Alice                                 Bob
 *   mcsi_peer_ctx(...)                    mcsi_peer_ctx(...)     (once per peer)
 *   mcsi_init(ctx, &st, m1)  --- m1 -->
 *                                         mcsi_resp(ctx, m1, key, m2)
 *                            <-- m2 ---
 *   mcsi_fin(ctx, &st, m2, key)
 */
#ifndef MCSI_MCSI_H
#define MCSI_MCSI_H

#include <stdint.h>
#include <stddef.h>

#include "csidh.h"
#include "aead.h"

#define MCSI_PUBLIC_BYTES  FP_BYTES                                   /* 64  */
#define MCSI_MSG_BYTES     (MCSI_NONCE_LEN + FP_BYTES + MCSI_TAG_LEN) /* 96  */
#define MCSI_SESSION_KEY_BYTES 32

typedef struct {
    csidh_private sk;
    csidh_public  pk;
} mcsi_keypair;

typedef struct {
    csidh_private sk_self;
    csidh_public  pk_self;
    csidh_public  pk_peer;
    csidh_public  z_ss;
    uint8_t k_out[MCSI_KEY_LEN];
    uint8_t k_in[MCSI_KEY_LEN];
} mcsi_ctx;

typedef struct {
    csidh_private u;
    uint8_t m1[MCSI_MSG_BYTES];
} mcsi_state;

void mcsi_keygen(mcsi_keypair *kp);

/* Returns 1 on success, 0 if the peer's public key fails validation. */
int mcsi_peer_ctx(mcsi_ctx *ctx, const mcsi_keypair *self,
                  const csidh_public *pk_peer);

void mcsi_init(const mcsi_ctx *ctx, mcsi_state *st,
               uint8_t m1[MCSI_MSG_BYTES]);

int  mcsi_resp(const mcsi_ctx *ctx, const uint8_t m1[MCSI_MSG_BYTES],
               uint8_t key[MCSI_SESSION_KEY_BYTES],
               uint8_t m2[MCSI_MSG_BYTES]);

/* The same two steps with the ephemeral secret and the nonce supplied by the
 * caller.  These exist so that known-answer vectors can be reproduced; a
 * deployment should call mcsi_init and mcsi_resp, which sample both. */
void mcsi_init_with(const mcsi_ctx *ctx, mcsi_state *st,
                    uint8_t m1[MCSI_MSG_BYTES],
                    const csidh_private *u, const uint8_t r_a[MCSI_NONCE_LEN]);

int  mcsi_resp_with(const mcsi_ctx *ctx, const uint8_t m1[MCSI_MSG_BYTES],
                    uint8_t key[MCSI_SESSION_KEY_BYTES],
                    uint8_t m2[MCSI_MSG_BYTES],
                    const csidh_private *w, const uint8_t r_b[MCSI_NONCE_LEN]);

int  mcsi_fin(const mcsi_ctx *ctx, const mcsi_state *st,
              const uint8_t m2[MCSI_MSG_BYTES],
              uint8_t key[MCSI_SESSION_KEY_BYTES]);

#endif


==> anc/mcsi-ref/include/mont.h <==
/* x-only arithmetic on Montgomery curves E_{A/C} : y^2 = x^3 + (A/C) x^2 + x.
 *
 * Points are projective pairs (X : Z) and the point at infinity is Z = 0.
 * Curves are carried projectively as (A : C) so that the class group action
 * needs no field inversion until the very end.
 */
#ifndef MCSI_MONT_H
#define MCSI_MONT_H

#include "fp.h"

typedef struct {
    fp x, z;
} proj;

int  proj_is_infinity(const proj *P);

/* A24 = (A + 2C : 4C), the constant the doubling formula wants. */
void mont_a24(proj *a24, const proj *A);

void mont_xdbl(proj *Q, const proj *P, const proj *a24);
void mont_xadd(proj *R, const proj *P, const proj *Q, const proj *D);

/* Q = [k] P using a Montgomery ladder. */
void mont_xmul(proj *Q, const proj *P, const u512 *k, const proj *a24);

/* Q = [k] P for a small scalar. */
void mont_xmul_small(proj *Q, const proj *P, uint64_t k, const proj *a24);

/* Image of the ell-isogeny with kernel <K>.
 *
 *   Aout receives the projective coefficient of the image curve;
 *   push[0..npush-1] are mapped through the isogeny in place.
 *
 * K must have exact order ell, and ell must be odd and at most MONT_MAX_ELL.
 */
#define MONT_MAX_ELL 587
#define MONT_MAX_S   ((MONT_MAX_ELL - 1) / 2)

void mont_isogeny(proj *Aout, const proj *A, const proj *K, uint64_t ell,
                  proj *push, size_t npush);

#endif /* MCSI_MONT_H */


==> anc/mcsi-ref/include/params512.h <==
/* Generated by tools/gen_params.py -- do not edit by hand. */
#ifndef MCSI_PARAMS512_H
#define MCSI_PARAMS512_H

#include <stdint.h>

#define FP_LIMBS 8
#define FP_BITS 511
#define FP_BYTES 64
#define CSIDH_N 74
#define CSIDH_M 5          /* exponents live in {-5,..,5} */

/* p = 4 * l_1 * ... * l_74 - 1 */
static const uint64_t FP_P[8] = { 0x1b81b90533c6c87bULL, 0xc2721bf457aca835ULL, 0x516730cc1f0b4f25ULL, 0xa7aac6c567f35507ULL, 0x5afbfcc69322c9cdULL, 0xb42d083aedc88c42ULL, 0xfc8ab0d15e3e4c4aULL, 0x65b48e8f740f89bfULL };
static const uint64_t FP_R2[8] = { 0x36905b572ffc1724ULL, 0x67086f4525f1f27dULL, 0x4faf3fbfd22370caULL, 0x192ea214bcc584b1ULL, 0x5dae03ee2f5de3d0ULL, 0x1e9248731776b371ULL, 0xad5f166e20e4f52dULL, 0x4ed759aea6f3917eULL };
static const uint64_t FP_ONE[8] = { 0xc8fc8df598726f0aULL, 0x7b1bc81750a6af95ULL, 0x5d319e67c1e961b4ULL, 0xb0aa7275301955f1ULL, 0x4a080672d9ba6c64ULL, 0x97a5ef8a246ee77bULL, 0x06ea9e5d4383676aULL, 0x3496e2e117e0ec80ULL };
static const uint64_t FP_P_MINUS_2[8] = { 0x1b81b90533c6c879ULL, 0xc2721bf457aca835ULL, 0x516730cc1f0b4f25ULL, 0xa7aac6c567f35507ULL, 0x5afbfcc69322c9cdULL, 0xb42d083aedc88c42ULL, 0xfc8ab0d15e3e4c4aULL, 0x65b48e8f740f89bfULL };
static const uint64_t FP_P_MINUS_1_HALF[8] = { 0x8dc0dc8299e3643dULL, 0xe1390dfa2bd6541aULL, 0xa8b398660f85a792ULL, 0xd3d56362b3f9aa83ULL, 0x2d7dfe63499164e6ULL, 0x5a16841d76e44621ULL, 0xfe455868af1f2625ULL, 0x32da4747ba07c4dfULL };
static const uint64_t FP_P_PLUS_1[8] = { 0x1b81b90533c6c87cULL, 0xc2721bf457aca835ULL, 0x516730cc1f0b4f25ULL, 0xa7aac6c567f35507ULL, 0x5afbfcc69322c9cdULL, 0xb42d083aedc88c42ULL, 0xfc8ab0d15e3e4c4aULL, 0x65b48e8f740f89bfULL };
static const uint64_t FP_4SQRTP[8] = { 0x17895e71e1a20b3cULL, 0x38d0cd95f8636a56ULL, 0x142b9541e59682cdULL, 0x856f1399d91d6592ULL, 0x0000000000000002ULL, 0x0000000000000000ULL, 0x0000000000000000ULL, 0x0000000000000000ULL };
static const uint64_t FP_INV_MIN_P_MOD_R = 0x66c1301f632e294dULL;

static const uint64_t CSIDH_ELLS[CSIDH_N] = {
    3, 5, 7, 11, 13, 17, 19, 23, 29, 31,
    37, 41, 43, 47, 53, 59, 61, 67, 71, 73,
    79, 83, 89, 97, 101, 103, 107, 109, 113, 127,
    131, 137, 139, 149, 151, 157, 163, 167, 173, 179,
    181, 191, 193, 197, 199, 211, 223, 227, 229, 233,
    239, 241, 251, 257, 263, 269, 271, 277, 281, 283,
    293, 307, 311, 313, 317, 331, 337, 347, 349, 353,
    359, 367, 373, 587,
};

/* (p+1)/l_i for each i, used to reach the l_i-torsion */
static const uint64_t CSIDH_COFACTOR[CSIDH_N][FP_LIMBS] = {
    { 0xb3d5e857114242d4ULL, 0xeb7b5ea6c7e43811ULL, 0xc5cd10440a591a61ULL, 0xe28e4241cd511c57ULL, 0x73a95442310b9899ULL, 0x3c0f02be4f42d96bULL, 0xfed8e59b1f6a196eULL, 0x21e6da2fd15a833fULL },
    { 0x38b38b6770c15b4cULL, 0x8d4a059744bc21a4ULL, 0xa9e17028d3024307ULL, 0xbb2227c114ca4434ULL, 0x123265c150a08ec2ULL, 0x573c34d895f4e8daULL, 0x3282235d12d94275ULL, 0x14574fb64a6981f3ULL },
    { 0x4d128825508a1ca4ULL, 0x897e03fe55aaf375ULL, 0x9dea2b8adfdd0b4eULL, 0x17f3d340c5b50c25ULL, 0xe86d241c5e298a8bULL, 0xf52b012cfd65cae4ULL, 0x48a619427b2d789cULL, 0x0e8782147e4b5cd2ULL },
    { 0xd3f4852f04b4faf4ULL, 0x4038eb44c226f804ULL, 0x7bc390128e756449ULL, 0x550f866f09733646ULL, 0xab2e2e409903299eULL, 0x9c0418055b6f5291ULL, 0x740c9bb5f14b7b4cULL, 0x093ef5aff3473b11ULL },
    { 0x8bf6494f2b5e0f6cULL, 0xe7929fb055836f66ULL, 0xb77e177229c5cb02ULL, 0xe5834a5df44dcb76ULL, 0x55c49d4a5a165e4aULL, 0xab65ecf0d736cfb6ULL, 0x899483c15604cacaULL, 0x07d2cfe3a677595dULL },
    { 0xf28f29004e56fcbcULL, 0xb115c568b9dcfad5ULL, 0xb97e8a665c2dd77aULL, 0xebbec065f70e504bULL, 0xd82cf0c063020bdeULL, 0xec7b1e9a0dfcbcf4ULL, 0x5a2646a2e76d138bULL, 0x05fb8fea521f081aULL },
    { 0xf3f95a947bfcfd14ULL, 0xb96452503a8259b1ULL, 0x47a71d8401a24788ULL, 0xede09132cf938b36ULL, 0x1fbc6b9ea96d9ed4ULL, 0x5a533653f1914ac0ULL, 0xe4dee0e2992bb32cULL, 0x055a5858646c9b75ULL },
    { 0xa827080b5b4b6ce4ULL, 0x1395a82c03cfdacaULL, 0xb5a05008dff55c7cULL, 0x5533f261a0587e21ULL, 0x89856408a2392a2aULL, 0xb9ebb271ddd1113aULL, 0x213daea4edd62fd6ULL, 0x046c0632c243754bULL },
    { 0xdda35ea7e74d79acULL, 0x2130129e7e9c05ccULL, 0x37c5c3e3ba73260aULL, 0xd0d0ec5f153d5b35ULL, 0x5295ee3bd01baeaeULL, 0x20b21ac43d2a39cdULL, 0x582817c0995198b3ULL, 0x0381cff34a9f6eaeULL },
    { 0x4b35bba554403804ULL, 0xe53d7cc5d147a254ULL, 0xd113d848a629a7b6ULL, 0xbb16066976f75552ULL, 0xd162f7a34f11a369ULL, 0xbb7d52d89c50cab7ULL, 0x62fc37408f6d5d4cULL, 0x0347e39103be6fccULL },
    { 0x45eebfcfb54a8fccULL, 0x9d78b4a5bd2e2e0fULL, 0x16f4f37b236f0223ULL, 0x65657afe6a97dfb4ULL, 0xd8f20dc02d7d7b13ULL, 0xb1d7b41d44b264a7ULL, 0x1b950bb2a1aea81dULL, 0x02bfb0d371d6e80cULL },
    { 0x710fa6daa9d9241cULL, 0xd2ca968914debf6bULL, 0x9e153fa1137d2764ULL, 0xeb1d24114d76533eULL, 0x729bffebde201168ULL, 0x620d960decd2f0b0ULL, 0xb4fd23883a7e65c3ULL, 0x027b09b89270c4ebULL },
    { 0x2a50698319049f74ULL, 0xfe91899490ec338aULL, 0x6d0e4e87b947b471ULL, 0x0fce63e0deb24f5fULL, 0x021dac938071ece1ULL, 0x2ddd538a4cf8c1c6ULL, 0xb28633bd6d5ac049ULL, 0x025d8056af59a9e6ULL },
    { 0x10ecf90b011a0444ULL, 0xc838e55c5903ac6eULL, 0xb57a067c2c3c27cfULL, 0xac6b1f76954689faULL, 0x5e8815b7f83ca7b2ULL, 0x811c3132466bc19fULL, 0x5c85ac9cf71c8f3dULL, 0x0229f823bba92e81ULL },
    { 0x916cb6353af06e0cULL, 0xe1db82f14a1b689bULL, 0x452896a813e80ffbULL, 0xb5e1692f32436235ULL, 0x75a42694a700a808ULL, 0xd7ed87668bbb54c2ULL, 0xc1246d99afaa3b66ULL, 0x01eb417b761d4638ULL },
    { 0x1ed6cf1171b0edb4ULL, 0x21ab27864f9673aaULL, 0x17131adc68a9697aULL, 0xa3625a260ec760e6ULL, 0xa66c6814b8bb2a78ULL, 0x371f22d9f2ac9e94ULL, 0xb1d6f5fadee2aedaULL, 0x01b94c2dd23d0255ULL },
    { 0xdee08d86615f962cULL, 0x0b94c181e841c800ULL, 0x4ce01e2d503f22dfULL, 0x6345f278be8e7b19ULL, 0xe84fac03415ce5eeULL, 0x0b58de8fa791f9e7ULL, 0x4b7bfa81557ab9e8ULL, 0x01aad42c51a3ed46ULL },
    { 0xb7d043b77b0a9bd4ULL, 0x626cb02dad3fb617ULL, 0xe677fce84ce19a04ULL, 0x65d884e08eecb4d9ULL, 0x556aecd8ef1771d1ULL, 0xb64572bfec9fa664ULL, 0xf84e7ce860edd349ULL, 0x01849af6adac2c15ULL },
    { 0x5a873c4bcaa50da4ULL, 0xafcf20d82c80a104ULL, 0xa36669402bb470e3ULL, 0x1b99d78830565b56ULL, 0x04e31931ab89810aULL, 0x7d2115bfedb71b37ULL, 0x36092a270153ce98ULL, 0x016eb64a2215da47ULL },
    { 0x580c4c2da909bc9cULL, 0x4fd0779da605df3cULL, 0xd004eba09aba0497ULL, 0x5d799280f365866cULL, 0x5c6ca848db70b21bULL, 0x097b5b4a7379fae8ULL, 0x2305681eec3ffa08ULL, 0x0164aa481a234806ULL },
    { 0xa59d2fb588c1b4c4ULL, 0x9448bc4d9fe5055eULL, 0x7f69009e20cc4b88ULL, 0x5cdb469114c24520ULL, 0x522a1366f82415ffULL, 0x3fd9af176df25607ULL, 0x1d1eeb8dfdf3d399ULL, 0x014993a099c5de19ULL },
    { 0x34c3e04d2bcdf614ULL, 0xf916f715732d42ccULL, 0x44d6100275942f37ULL, 0x0b45e9b85ab2bd2bULL, 0x44f39d4329de7dceULL, 0x900ce1417b276da4ULL, 0xfff555684e3e6ff4ULL, 0x0139b1865ad8173fULL },
    { 0xcc88a608b00adcdcULL, 0xa343707e6e49d99eULL, 0x73f887bd428190b5ULL, 0xc57aba52c1e317f7ULL, 0x266a61c2f3456cb1ULL, 0xba1d45204d754f3dULL, 0xfd15b172883ffb1aULL, 0x01248bab51d7e7a8ULL },
    { 0x96b770c0b6a309fcULL, 0x6b9254bde683197cULL, 0xd15584763a61c41dULL, 0xef4119cd40696fb8ULL, 0xb70a83ecef0aea53ULL, 0x26ce51e6373c211dULL, 0x7ea50f04cc3025bcULL, 0x010c6b09657c3390ULL },
    { 0x841306e6b47918ccULL, 0x55919ae400de396dULL, 0x75666867683a68b4ULL, 0xfa0e5d372ea72965ULL, 0x08813a43ddf8bd8fULL, 0x41267735cfa945d3ULL, 0x67e2f513d0c651ddULL, 0x0101c9a62c3cfc4bULL },
    { 0xc49dd78b3c273624ULL, 0xcdb192e98494512aULL, 0x8701007948610ab5ULL, 0x6c806a517356de07ULL, 0x262a36a5f77c9c0eULL, 0x2c006fecb04a0655ULL, 0x6d535dad8720ea5fULL, 0x00fcc83812865d4cULL },
    { 0x02a64be5bb19c874ULL, 0x08feac85df52f59cULL, 0xa5d84a9fd0708de6ULL, 0xddaddb93c9f186c6ULL, 0xedb5cb55981aa493ULL, 0x9869b11fa74e6f5dULL, 0xfff7b9e0761d4ae1ULL, 0x00f35512169e0d3fULL },
    { 0x1ec8d2b996c974ecULL, 0xde8df6dca9e7bfc8ULL, 0x7ae010e3572f1383ULL, 0x35353c8a07ffe23fULL, 0x3b8ce17035050433ULL, 0xea2ab038e858bd2dULL, 0xb276b41e1ab31123ULL, 0x00eede141ae64ec4ULL },
    { 0x247dbff030088e3cULL, 0xcfe14b02298dfcf5ULL, 0x1760104a4d4d206aULL, 0x50c69bcfe7ffe34dULL, 0x0c21f260e861b94aULL, 0xdd58c0a3a2f42e8dULL, 0xbc013a33b18abef9ULL, 0x00e66979571d96bdULL },
    { 0x7b2d5e2e6735f984ULL, 0x0187f42029015c08ULL, 0xea77bddd52e3de5bULL, 0xd901583e06dda1edULL, 0x0ccf9727dce0059eULL, 0x58188b26c36255c4ULL, 0xbf78056c7bb3e461ULL, 0x00cd032365b3861fULL },
    { 0x52494bac025974d4ULL, 0x47d5e0f23b4b93d9ULL, 0x9b00c9a7aa40932bULL, 0xc89baf70e56f4ae8ULL, 0xb286cf1ed42d364dULL, 0xff6bd31dc347e1cdULL, 0xc74d45bf27cdaa98ULL, 0x00c6c09985c57e1eULL },
    { 0x169fc76c6ae38d9cULL, 0x141afe55df0142a1ULL, 0xb5d98328bb168183ULL, 0x0c6f7ea5e0fe09f6ULL, 0xa8d6dc790a6ac3cfULL, 0x6f90363ff68622a8ULL, 0x70176f89efded1d7ULL, 0x00be0c409477b464ULL },
    { 0x2330d17239774cf4ULL, 0x64da25091ff0aaa6ULL, 0xd4625a987d75f3adULL, 0x19261029f02c1c3cULL, 0x411d705276edd540ULL, 0xc833e46eed73a13dULL, 0x54b1cdb4275ab15aULL, 0x00bb503848a98cf6ULL },
    { 0xa51fcbfae16bdb8cULL, 0xa11719f59ceffa41ULL, 0x6cc9b672c412f9a8ULL, 0x80442721f81b67a8ULL, 0x5babc8ff9d5623b7ULL, 0x82117bc28b0ba799ULL, 0xb618fc0847135143ULL, 0x00aebdf337c2407eULL },
    { 0xcd523c9023f20ee4ULL, 0xba15199d9777d1a4ULL, 0x05a00c30d26e4608ULL, 0xb835aff05a8aef9cULL, 0x69b712a0ade6ccc7ULL, 0x4f2e12b4194f509cULL, 0x34888c30db537c44ULL, 0x00ac6d728a17d687ULL },
    { 0xf6644a8de49c2bacULL, 0x8bd654f7c5db98b6ULL, 0x056903926bd0c910ULL, 0xcb424f88984e2fd4ULL, 0x402bfffabe156b45ULL, 0xc18e258e3c371617ULL, 0xfffa5c703668c0e4ULL, 0x00a5d6835c0d24bfULL },
    { 0x0673723700515154ULL, 0x76fbfd07c7ff7d1bULL, 0x522b09b901c2d15eULL, 0xd9c3cbd218322e11ULL, 0xef48388525067ee1ULL, 0x43118d667289de4eULL, 0xbc71ee3cf727a560ULL, 0x009fbbc532f83e18ULL },
    { 0x8587accbe950e724ULL, 0x98ecc1512cfae6f2ULL, 0x983f77dc6e8ea16eULL, 0x8f911e50e50796bcULL, 0x79a588696db82910ULL, 0xbf29a8ac0a9f17d5ULL, 0x233c9d6b06b23182ULL, 0x009be853a32f9d2fULL },
    { 0x281cdd8e167eedecULL, 0xef5de290f33059c2ULL, 0xd413d55e67c36514ULL, 0xb10fc8eaf1cd9d58ULL, 0x8e956ef6ca195b6eULL, 0x201ddb0da8969daaULL, 0x1041e958843e82a9ULL, 0x009680158bc4e629ULL },
    { 0x3aca60dad83e9b94ULL, 0xe8c60027fac4e5c4ULL, 0xb4a7e7f5b2f1c2f1ULL, 0xe2e73606d2d0bbd3ULL, 0xb791dacc31729b95ULL, 0xea1fb71b809d0236ULL, 0x392ff8682447db3dULL, 0x009174a3d72c6c08ULL },
    { 0x7f71dda9c0a3c00cULL, 0x58c3d010e870b04fULL, 0xe6fdbdcb61c33eabULL, 0x88b4915d063b5554ULL, 0xc245481d626770d9ULL, 0xf16ffbcd688ff575ULL, 0xe0dd6839bb378120ULL, 0x008fd92f7772a63dULL },
    { 0x4328e37b560d1a84ULL, 0x58237212b40fa5bdULL, 0x006d1b0fcfe9461cULL, 0x0a4291cb6bc4f5b9ULL, 0xdef7efe63bbe81baULL, 0x27cffc05ab76ff64ULL, 0x42ff62c4c8334213ULL, 0x0088512a4d016bf2ULL },
    { 0xbb2b1e23d7262b7cULL, 0x6724679b219d69a8ULL, 0xc60f201647c9acd8ULL, 0x7444885342dc1ef2ULL, 0x77d9834ca29610f6ULL, 0x91838ca4c8321de8ULL, 0xac6ad524e5f5b61dULL, 0x0086e7895d737abeULL },
    { 0x2d9f3251e4f9364cULL, 0x2fc4cd7631d364eaULL, 0xb3be3fec3e88810dULL, 0xbaadb30a1937d059ULL, 0x82693d0f4d6abc26ULL, 0x1ecd8c630f805e46ULL, 0x14c63a134173f897ULL, 0x00842a4eb29e9df0ULL },
    { 0x41bf0b38a1106fa4ULL, 0x31dc8da5e42399eeULL, 0x096a018819e27809ULL, 0x94c8415209870300ULL, 0x71a9c9f4222fc5d6ULL, 0x225a46cb8d6a7ec6ULL, 0x0144e0ba4c5f8250ULL, 0x0082d6439d872749ULL },
    { 0xa3ebfd3cb02b6814ULL, 0x1cd3a659ba0bbcdaULL, 0x9f52fdce0292dbfaULL, 0xa35f71c6b2d7e6ecULL, 0x84ad7a86669cad3dULL, 0x2ef54b43025717b7ULL, 0x122ec2f612a54cccULL, 0x007b6560873918ebULL },
    { 0x81d8670005f8db04ULL, 0xfe93741250c07cbcULL, 0xadb5d80a196512b8ULL, 0x592580513e750990ULL, 0x67b9f48176e6e680ULL, 0x3ff26d185f336918ULL, 0x8ae3ec211516174dULL, 0x0074c18011bd7c99ULL },
    { 0x9e01b30005ddea54ULL, 0x24f1d78626bad703ULL, 0xbef2ebea5819fcf7ULL, 0xbd12cbdf097ade8aULL, 0x93023ce26ce99922ULL, 0x990a5920f6e5d140ULL, 0x0ea54350fe28dfa1ULL, 0x0072b2d02378bcf1ULL },
    { 0x3c7ca7602996aaccULL, 0x17350a2ee6abcb13ULL, 0x0ee36296b0c3aebdULL, 0x35460e48686b4372ULL, 0x17df90320e0eaf46ULL, 0x6d3935b20109d1a9ULL, 0x3d7838aad5ee62b5ULL, 0x0071b25e87c5efd5ULL },
    { 0xc5e2e43a410bd71cULL, 0x827b8ba80d8f92d9ULL, 0xbd53f1ed196753d7ULL, 0x23e0decb02a4c0a3ULL, 0x2b3d82bba2246825ULL, 0x65dad648c4976263ULL, 0x0e44b72527f547beULL, 0x006fbeb068e0343bULL },
    { 0xa623e3da88400744ULL, 0xb6e7d769fe397e06ULL, 0xf6b34f77bfdcb335ULL, 0xbe4a9f5bdf3adbefULL, 0xf386f20fd3a0d0a4ULL, 0xf60ae653cb703c91ULL, 0xe97de7085fb990ebULL, 0x006cf0879004597aULL },
    { 0xe47ef1e5772f903cULL, 0xfb7ee14f9ea33d3eULL, 0xf7d70033d5a3a1c9ULL, 0x0e813d5f5bc8b5feULL, 0x8eb7c0408ef365c0ULL, 0xea70c8cc31d9877cULL, 0x50b747e75ffe224eULL, 0x006c0916e6fce0b4ULL },
    { 0xe7a1aa0b3d66c8b4ULL, 0xa80aa760d8928956ULL, 0x6960489bd753adb3ULL, 0x7c140f1220081be0ULL, 0x58135cccc67363bcULL, 0xe738466844431804ULL, 0xb173cdb55c2b15b8ULL, 0x0067bb36a0970296ULL },
    { 0x07146d4bb97a4c7cULL, 0x9d254ccf25327a2eULL, 0x29283ef1da44c688ULL, 0xe9bdecd9eb7c76deULL, 0xeb6f8c70563ce5e3ULL, 0xaf0527e05a933556ULL, 0x21dab000d08db09bULL, 0x00654f3f5023eb9eULL },
    { 0xbbf7bb97de20e0a4ULL, 0xdfa4ef8f0b0a63ecULL, 0xe414d55b4d03efc0ULL, 0xde91aefdd497ccbbULL, 0x6f4fcd5f2c5c9a8fULL, 0xd1f66ff86fdeb1b0ULL, 0x3e488ec9502d0335ULL, 0x0062ff9194654a80ULL },
    { 0xc51939c9c623f36cULL, 0x3235b7c6db35ef7eULL, 0x31ca2364af392475ULL, 0x34037d687758755fULL, 0x18214b2b903fe433ULL, 0xcb60494f3539d88dULL, 0x78d97f3ad492ca09ULL, 0x0060ca48dc449405ULL },
    { 0x8092e63b883877c4ULL, 0x96eab1b27ee81383ULL, 0x2f886909414b9d1aULL, 0x5e23950b1e9cc3dbULL, 0x9e1799f74947ebf6ULL, 0x9f5dafbc33e374b5ULL, 0xbb071fd36ded563eULL, 0x0060136b46551366ULL },
    { 0x930b8efe2b9fad8cULL, 0x373aa2c2098ef2beULL, 0x4861698897adc9c2ULL, 0xb9715e0f7fe9c615ULL, 0x0140adbc53b54431ULL, 0x18ade8ecce07317dULL, 0x3cfbe137486d4770ULL, 0x005dfeaa91843706ULL },
    { 0x5300762e7b2c6fdcULL, 0x102df52ac6eabfeaULL, 0x1282a51209388634ULL, 0x95184b6978a04bebULL, 0x9deead15a91085baULL, 0xa3b74716fc4a81ddULL, 0x29e529a02cf9d82fULL, 0x005ca8232135ce62ULL },
    { 0x8b679501d3db9d34ULL, 0xce07a3d489cedb81ULL, 0x18b6301dab13f0e6ULL, 0x6c3d3612ca177984ULL, 0xb53d7f894b99e762ULL, 0xae519292c09d340eULL, 0xb4007d756eb1853eULL, 0x005c0080f58e137bULL },
    { 0x744c74d61445b3ccULL, 0x64448a24a80db1f0ULL, 0x26b8b506d00d24f7ULL, 0xd1642fdbfa3d1dffULL, 0x65a97cee54611a06ULL, 0xed64a1aa9398b636ULL, 0x54bd3267d0445cdfULL, 0x0058dca9fdc66333ULL },
    { 0x0d6e7e849a6f8d94ULL, 0xa33d3ea1bbe86147ULL, 0x99b2c91f84affc16ULL, 0x8ca32981e4d21875ULL, 0x4f83bd4786bbbc47ULL, 0xa8322de3d714aa91ULL, 0x3485df388d3b687bULL, 0x0054cf4402e1327bULL },
    { 0xe4eca957454fa964ULL, 0xbf98a65dcd3f1d59ULL, 0x63dcefb1a242b62bULL, 0x266771692cc8cee2ULL, 0x29733a6ef0d54ed9ULL, 0x7f5838d2ea8a1c70ULL, 0xba0562860610a9d0ULL, 0x0053b8056671a512ULL },
    { 0xafef3d1d75f1185cULL, 0x78d9ec75bd36884eULL, 0x77ac163d2d154d22ULL, 0xd45e9a660c99b91dULL, 0x9adf4582addcf11aULL, 0x1abf87cbd7dd78adULL, 0xefa19154e9666f7aULL, 0x00532f134512dc73ULL },
    { 0xd2dce047e3e5fa2cULL, 0xc677e166865556f0ULL, 0xfea4432eaceb09f0ULL, 0x0d7336bbfaacc7bcULL, 0x325b3e2c3c397281ULL, 0x2419fbfcf4a2f454ULL, 0x0741d9cb5c5c4276ULL, 0x0052225e2179fe03ULL },
    { 0x6d226c1041e587f4ULL, 0x299411197cc8d5f8ULL, 0x9aedbff43df786d0ULL, 0xd21a09e1a8eb145dULL, 0xb47af5ef95b6a17aULL, 0x06bb4d5dc2d8636bULL, 0xc5fbc74d33547d86ULL, 0x004ea908f0e1e240ULL },
    { 0x1cf2b61a9a5c81bcULL, 0x933032382dd6bb5fULL, 0x9d7ce34740a96f24ULL, 0x397887ce7303c2b8ULL, 0xe8b894e1719fa0e2ULL, 0x6c6771f894139610ULL, 0x9666342e332d00fcULL, 0x004d4283159d4adaULL },
    { 0xa31f5c03b4292634ULL, 0xd44b945e660ffd88ULL, 0x838df21f92e6f2f2ULL, 0xe6a96ff930fdc00fULL, 0x80a18e607ae410cfULL, 0x3f3a6985b3f582fcULL, 0x1c064d3c5c7d98efULL, 0x004b0886af2e85eeULL },
    { 0x6e1b8318f46976acULL, 0xded0a5db4a56512bULL, 0x42fbe4ffd9f2186eULL, 0xd99a8789bc14809cULL, 0x2ff095a135f807e9ULL, 0x88f3a8bbf37a56f5ULL, 0x37bce9c4736ef0d0ULL, 0x004a9a72d7415404ULL },
    { 0xd1aa11343ae38dfcULL, 0x2870018794eabb94ULL, 0x7670b34405e3bfaeULL, 0xd1560f113d365ae4ULL, 0x4c67b1aafcca6ecdULL, 0x0369488b68610579ULL, 0xc02be7d7fb30c406ULL, 0x0049c2091be30917ULL },
    { 0xc42d49403158fa24ULL, 0x15ef34223229208eULL, 0x7b97768259efa161ULL, 0xff0a7580317e2e96ULL, 0x9a4802d7e82a2b58ULL, 0x5b1086cc1bc28506ULL, 0x02d7bd763e4d2ffdULL, 0x0048867558bf26e4ULL },
    { 0xdbcd6eb7781e8944ULL, 0xdda7065aa64157a6ULL, 0x5cfee2d6017acc98ULL, 0x6be113601a17ae9eULL, 0xf8932befccc84a7dULL, 0x82eeaf1b5d6bf802ULL, 0x6f99240e857d07e1ULL, 0x0046f1bd6d2238e0ULL },
    { 0x55dd58588cd5fb0cULL, 0x6b969c8eb98b19d8ULL, 0x367025e0f9e80245ULL, 0x13aaaabdf49c72d8ULL, 0x65d2015d2fc043cdULL, 0x2dc7d7875d4aa936ULL, 0xc447bff5947fd2e8ULL, 0x0045cd981018bfdaULL },
    { 0x2d6724f2ece62bf4ULL, 0xc8f1cd754b98ef47ULL, 0xee42077f41e8086bULL, 0xc6484002f3f7418fULL, 0xbf2c7a1b60a1dbb5ULL, 0xd6e03d81a075a824ULL, 0xa3f942279b6af45aULL, 0x002c5af478212bd8ULL },
};

#endif /* MCSI_PARAMS512_H */


==> anc/mcsi-ref/include/rng.h <==
/* Random bytes.  Uses getrandom(2) where available and /dev/urandom
 * otherwise.  A deterministic override exists for reproducible tests. */
#ifndef MCSI_RNG_H
#define MCSI_RNG_H

#include <stddef.h>
#include <stdint.h>

void mcsi_randombytes(uint8_t *out, size_t len);

/* Replace the generator with a deterministic stream derived from seed.
 * Only for tests and known-answer vectors; never use in deployment. */
void mcsi_rng_seed_for_tests(const uint8_t seed[32]);
void mcsi_rng_use_system(void);

#endif


==> anc/mcsi-ref/include/sha256.h <==
/* SHA-256 and HMAC-SHA-256. */
#ifndef MCSI_SHA256_H
#define MCSI_SHA256_H

#include <stddef.h>
#include <stdint.h>

#define SHA256_DIGEST_LEN 32
#define SHA256_BLOCK_LEN  64

typedef struct {
    uint32_t h[8];
    uint8_t  buf[SHA256_BLOCK_LEN];
    size_t   buflen;
    uint64_t total;
} sha256_ctx;

void mcsi_sha256_init(sha256_ctx *c);
void mcsi_sha256_update(sha256_ctx *c, const uint8_t *in, size_t len);
void mcsi_sha256_final(uint8_t out[SHA256_DIGEST_LEN], sha256_ctx *c);
void mcsi_sha256(uint8_t out[SHA256_DIGEST_LEN], const uint8_t *in, size_t len);

void mcsi_hmac_sha256(uint8_t out[SHA256_DIGEST_LEN],
                      const uint8_t *key, size_t keylen,
                      const uint8_t *msg, size_t msglen);

#endif


==> anc/mcsi-ref/include/u512.h <==
/* Plain 512-bit unsigned integers.
 *
 * Used for scalars, exponents and the order accumulator in validation.  No
 * modular reduction happens here; see fp.h for arithmetic in F_p.
 */
#ifndef MCSI_U512_H
#define MCSI_U512_H

#include <stdint.h>
#include <stddef.h>

#include "params512.h"

/* The arithmetic needs a 128-bit product of two 64-bit limbs.  Every
 * compiler we target offers one as an extension; standard C does not, so the
 * declaration is marked as an extension to keep -Wpedantic quiet. */
#if defined(__SIZEOF_INT128__)
__extension__ typedef unsigned __int128 mcsi_u128;
#else
# error "MCSI needs a 128-bit unsigned integer type"
#endif

typedef struct {
    uint64_t c[FP_LIMBS];      /* little-endian limbs */
} u512;

void u512_set(u512 *x, uint64_t v);
void u512_from_limbs(u512 *x, const uint64_t limbs[FP_LIMBS]);
int  u512_bit(const u512 *x, size_t i);
int  u512_iszero(const u512 *x);
int  u512_cmp(const u512 *a, const u512 *b);          /* -1, 0, 1 */
size_t u512_bitlen(const u512 *x);

uint64_t u512_add3(u512 *r, const u512 *a, const u512 *b);   /* returns carry */
uint64_t u512_sub3(u512 *r, const u512 *a, const u512 *b);   /* returns borrow */

/* r = a * b with b a single limb.  Returns the overflow beyond 512 bits. */
uint64_t u512_mul_small(u512 *r, const u512 *a, uint64_t b);

/* r = a / b with b a single limb; b must divide a exactly for our uses. */
void u512_div_small(u512 *r, const u512 *a, uint64_t b);

#endif /* MCSI_U512_H */


==> anc/mcsi-ref/ref/kat.py <==
#!/usr/bin/env python3
"""Reproduce the known-answer vectors of test/kat.c from the Python reference."""
import os
import random
import sys

sys.path.insert(0, os.path.dirname(__file__))
from mcsi_ref import (csidh512, action, enc, peer_ctx, initiate, respond,
                      finalise)

par = csidh512()
rng = random.Random(0)

sk_a = tuple((i % 11) - 5 for i in range(par.n))
sk_b = tuple(((i * 7 + 3) % 11) - 5 for i in range(par.n))
u    = tuple(((i * 3 + 1) % 11) - 5 for i in range(par.n))
w    = tuple(((i * 5 + 2) % 11) - 5 for i in range(par.n))
r_a  = bytes(range(16))
r_b  = bytes(range(0x10, 0x20))

pk_a = action(0, sk_a, par, rng=rng)
pk_b = action(0, sk_b, par, rng=rng)
print("pk_a", enc(pk_a, par).hex())
print("pk_b", enc(pk_b, par).hex())

ca = peer_ctx(par, sk_a, pk_a, pk_b, rng=rng)
cb = peer_ctx(par, sk_b, pk_b, pk_a, rng=rng)
print("z_ss", enc(ca.z_ss, par).hex())
print("k_out_a", ca.k_out.hex())
print("k_in_a", ca.k_in.hex())

st, m1 = initiate(ca, rng=rng, u=u, r_a=r_a)
print("m1", m1.hex())
out = respond(cb, m1, rng=rng, w=w, r_b=r_b)
assert out is not None, "responder rejected the honest message"
key_b, m2 = out
print("m2", m2.hex())
key_a = finalise(ca, st, m2, rng=rng)
print("key_a", key_a.hex())
print("key_b", key_b.hex())
print("agree", 1 if key_a == key_b else 0)


==> anc/mcsi-ref/ref/mcsi_ref.py <==
"""
MCSI reference implementation in Python.

This module is the readable, obviously-correct companion to the C
implementation in ../src.  It is not fast and it is not constant time.  Its
purpose is to (a) pin down the specification unambiguously, (b) generate
known-answer test vectors that the C code must reproduce bit for bit, and
(c) let the mathematics be checked on small parameters where everything can
be verified by brute force.

Layout
------
    Params          prime and small-prime list for a parameter set
    Fp helpers      modular arithmetic, batch inversion
    Montgomery      x-only projective arithmetic on y^2 = x^3 + A x^2 + x
    isogeny         odd-degree Velu on the Montgomery model
    action          the CSIDH class group action
    validate        supersingularity test
    aead            hash-based encrypt-then-MAC from Section 3.4 of the paper
    MCSI            PeerCtx / Init / Resp / Fin / Derive

Everything below follows the paper's notation.  Where the paper writes
enc(.) we use to_bytes(); where it writes H we use SHA-256.
"""

from __future__ import annotations

import hashlib
import hmac as _hmac
import secrets
from dataclasses import dataclass
from typing import List, Optional, Sequence, Tuple

# ---------------------------------------------------------------------------
# Parameter sets
# ---------------------------------------------------------------------------


def _small_odd_primes(count: int) -> List[int]:
    out, n = [], 3
    while len(out) < count:
        if all(n % q for q in range(3, int(n ** 0.5) + 1, 2)):
            out.append(n)
        n += 2
    return out


@dataclass(frozen=True)
class Params:
    """A CSIDH-style parameter set: p = 4 * prod(ells) - 1."""

    name: str
    ells: Tuple[int, ...]
    m: int  # exponent bound, keys are vectors in {-m,..,m}^n

    @property
    def p(self) -> int:
        acc = 4
        for q in self.ells:
            acc *= q
        return acc - 1

    @property
    def n(self) -> int:
        return len(self.ells)

    @property
    def L(self) -> int:
        """Byte length of an encoded element of X."""
        return (self.p.bit_length() + 7) // 8


def csidh512() -> Params:
    ells = tuple(_small_odd_primes(73) + [587])
    return Params("CSIDH-512", ells, m=5)


def toy() -> Params:
    """A tiny parameter set used only for tests: p = 4*3*5*7*43 - 1 = 18059."""
    return Params("toy", (3, 5, 7, 43), m=3)


# ---------------------------------------------------------------------------
# Field helpers
# ---------------------------------------------------------------------------


def inv(a: int, p: int) -> int:
    return pow(a, p - 2, p)


def is_square(a: int, p: int) -> bool:
    if a % p == 0:
        return True
    return pow(a, (p - 1) // 2, p) == 1


def batch_inv(vals: Sequence[int], p: int) -> List[int]:
    """Montgomery's trick: invert a whole list with one exponentiation.

    Zero entries are passed through as zero.
    """
    n = len(vals)
    if n == 0:
        return []
    prefix = [1] * (n + 1)
    for i, v in enumerate(vals):
        prefix[i + 1] = prefix[i] * (v if v % p else 1) % p
    acc = inv(prefix[n], p)
    out = [0] * n
    for i in range(n - 1, -1, -1):
        if vals[i] % p:
            out[i] = prefix[i] * acc % p
            acc = acc * vals[i] % p
        else:
            out[i] = 0
    return out


# ---------------------------------------------------------------------------
# x-only Montgomery arithmetic on E_A : y^2 = x^3 + A x^2 + x
# Points are projective pairs (X : Z); the point at infinity is Z == 0.
# ---------------------------------------------------------------------------


def x_dbl(X: int, Z: int, A24: int, p: int) -> Tuple[int, int]:
    """Doubling with A24 = (A + 2) / 4."""
    t0 = (X - Z) % p
    t1 = (X + Z) % p
    t0 = t0 * t0 % p           # (X-Z)^2
    t1 = t1 * t1 % p           # (X+Z)^2
    X2 = t0 * t1 % p
    t1 = (t1 - t0) % p         # 4XZ
    t2 = (A24 * t1 + t0) % p
    Z2 = t1 * t2 % p
    return X2, Z2


def x_add(XP: int, ZP: int, XQ: int, ZQ: int, XD: int, ZD: int, p: int) -> Tuple[int, int]:
    """Differential addition; (XD : ZD) is x(P - Q)."""
    t0 = (XP + ZP) * (XQ - ZQ) % p
    t1 = (XP - ZP) * (XQ + ZQ) % p
    s = (t0 + t1) % p
    d = (t0 - t1) % p
    X = ZD * s % p * s % p
    Z = XD * d % p * d % p
    return X, Z


def x_mul(k: int, X: int, Z: int, A24: int, p: int) -> Tuple[int, int]:
    """Montgomery ladder: returns x([k] P) as a projective pair."""
    if k == 0:
        return 1, 0
    x0, z0 = 1, 0          # infinity
    x1, z1 = X % p, Z % p
    for bit in bin(k)[2:]:
        if bit == "0":
            x1, z1 = x_add(x0, z0, x1, z1, X, Z, p)
            x0, z0 = x_dbl(x0, z0, A24, p)
        else:
            x0, z0 = x_add(x0, z0, x1, z1, X, Z, p)
            x1, z1 = x_dbl(x1, z1, A24, p)
    return x0, z0


def is_infinity(Z: int, p: int) -> bool:
    return Z % p == 0


# ---------------------------------------------------------------------------
# Odd-degree isogeny on the Montgomery model
#
# For a kernel of odd order l = 2s+1 generated by K, with x_i = x([i] K),
#
#     pi    = prod_i x_i
#     sigma = sum_i (x_i - 1/x_i)
#     A'    = (A - 6 sigma) * pi^2
#     phi(x) = x * prod_i ((x x_i - 1) / (x - x_i))^2
#
# We compute the x_i projectively and use one batched inversion, so the whole
# isogeny costs a single exponentiation.
# ---------------------------------------------------------------------------


def isogeny(A: int, KX: int, KZ: int, ell: int, p: int,
            push: Optional[Sequence[Tuple[int, int]]] = None):
    """Return (A_image, pushed_points).

    ``KX, KZ`` generate the kernel and must have exact order ``ell``.
    ``push`` is a list of projective points to map through the isogeny.
    """
    s = (ell - 1) // 2
    A24 = (A + 2) * inv(4, p) % p

    # kernel multiples [1]K .. [s]K
    mults = []
    X1, Z1 = KX % p, KZ % p
    X2, Z2 = x_dbl(X1, Z1, A24, p)
    mults.append((X1, Z1))
    if s >= 2:
        mults.append((X2, Z2))
    Xp, Zp = X1, Z1
    Xc, Zc = X2, Z2
    for _ in range(3, s + 1):
        Xn, Zn = x_add(Xc, Zc, X1, Z1, Xp, Zp, p)
        mults.append((Xn, Zn))
        Xp, Zp = Xc, Zc
        Xc, Zc = Xn, Zn

    # affine kernel x-coordinates, one batched inversion for the Z's and X's
    zs = [Z for (_, Z) in mults]
    xs_num = [X for (X, _) in mults]
    invs = batch_inv(zs + xs_num, p)
    zinv = invs[:s]
    xinv_num = invs[s:]
    xi = [xs_num[i] * zinv[i] % p for i in range(s)]          # x_i
    xi_inv = [zs[i] * xinv_num[i] % p for i in range(s)]      # 1 / x_i

    pi = 1
    sigma = 0
    for i in range(s):
        pi = pi * xi[i] % p
        sigma = (sigma + xi[i] - xi_inv[i]) % p
    A_img = (A - 6 * sigma) % p * pi % p * pi % p

    pushed = []
    if push:
        for (PX, PZ) in push:
            if PZ % p == 0:
                pushed.append((1, 0))
                continue
            num, den = PX % p, PZ % p
            # phi(X:Z) = (X * prod (X x_i - Z)^2 : Z * prod (X - Z x_i)^2)
            acc_n, acc_d = 1, 1
            for i in range(s):
                t = (PX * xi[i] - PZ) % p
                u = (PX - PZ * xi[i]) % p
                acc_n = acc_n * t % p
                acc_d = acc_d * u % p
            num = num * acc_n % p * acc_n % p
            den = den * acc_d % p * acc_d % p
            pushed.append((num, den))
    return A_img, pushed


# ---------------------------------------------------------------------------
# The class group action
# ---------------------------------------------------------------------------


def action(A: int, e: Sequence[int], par: Params, rng=None) -> int:
    """Evaluate the action of the ideal class given by exponent vector ``e``.

    ``A`` is the Montgomery coefficient of the input curve, the return value
    is the coefficient of ``[a] * E_A``.  This is Algorithm 2 of the CSIDH
    paper, written out plainly.
    """
    p = par.p
    ells = par.ells
    rnd = rng if rng is not None else secrets.SystemRandom()
    e = list(e)

    while any(e):
        x = rnd.randrange(1, p)
        rhs = (x * x % p * x + A * x % p * x + x) % p
        sign = 1 if is_square(rhs, p) else -1

        S = [i for i in range(par.n) if (e[i] > 0) == (sign > 0) and e[i] != 0]
        if not S:
            continue

        k = 1
        for i in S:
            k *= ells[i]

        A24 = (A + 2) * inv(4, p) % p
        PX, PZ = x_mul((p + 1) // k, x, 1, A24, p)

        for i in list(S):
            ell = ells[i]
            QX, QZ = x_mul(k // ell, PX, PZ, A24, p)
            if not is_infinity(QZ, p):
                A, pushed = isogeny(A, QX, QZ, ell, p, push=[(PX, PZ)])
                PX, PZ = pushed[0]
                A24 = (A + 2) * inv(4, p) % p
                e[i] -= sign
            k //= ell
    return A


def keygen(par: Params, rng=None) -> Tuple[Tuple[int, ...], int]:
    """Sample a private exponent vector and return (sk, pk)."""
    rnd = rng if rng is not None else secrets.SystemRandom()
    sk = tuple(rnd.randint(-par.m, par.m) for _ in range(par.n))
    return sk, action(0, sk, par, rng=rnd)


# ---------------------------------------------------------------------------
# Validation: is E_A supersingular with End_{F_p}(E_A) = Z[pi]?
# ---------------------------------------------------------------------------


def validate(A: int, par: Params, rng=None, tries: int = 32) -> bool:
    """Supersingularity test of CSIDH Section 5.

    Sample a random x, treat it as a point on E_A or on its quadratic twist
    (x-only arithmetic does not distinguish the two, and both have p+1 points
    exactly when E_A is supersingular).  For each small prime ell | p+1 test
    whether [(p+1)/ell] P has order dividing ell; if it does not, the order of
    P does not divide p+1 and the curve cannot be supersingular.  Accumulate
    the ells that do divide the order until their product exceeds 4 sqrt(p),
    at which point p+1 is the only multiple of that product in the Hasse
    interval, so the group order is p+1.
    """
    p = par.p
    rnd = rng if rng is not None else secrets.SystemRandom()
    if A % p in (2, p - 2):          # A^2 = 4 is not a Montgomery curve
        return False
    A24 = (A + 2) * inv(4, p) % p
    bound = 4 * isqrt(p)

    for _ in range(tries):
        x = rnd.randrange(1, p)
        d = 1
        for ell in par.ells:
            QX, QZ = x_mul((p + 1) // ell, x, 1, A24, p)
            RX, RZ = x_mul(ell, QX, QZ, A24, p)
            if not is_infinity(RZ, p):
                return False          # order of P does not divide p+1
            if not is_infinity(QZ, p):
                d *= ell
                if d > bound:
                    return True
        # order divides p+1 but this point did not certify enough of it
    return False


def isqrt(n: int) -> int:
    x = n
    y = (x + 1) // 2
    while y < x:
        x = y
        y = (x + n // x) // 2
    return x


# ---------------------------------------------------------------------------
# Encoding
# ---------------------------------------------------------------------------


def enc(A: int, par: Params) -> bytes:
    return (A % par.p).to_bytes(par.L, "big")


def dec(b: bytes, par: Params) -> Optional[int]:
    if len(b) != par.L:
        return None
    v = int.from_bytes(b, "big")
    if v >= par.p:
        return None
    return v


# ---------------------------------------------------------------------------
# Symmetric layer: hash based AEAD, encrypt-then-MAC (Section 3.4)
# ---------------------------------------------------------------------------

TAG_LEN = 16
NONCE_LEN = 16
KEY_LEN = 16
LBL = b"MCSI-v1"


def _sha256(*parts: bytes) -> bytes:
    h = hashlib.sha256()
    for part in parts:
        h.update(part)
    return h.digest()


def _keystream(k_e: bytes, r: bytes, length: int) -> bytes:
    out = b""
    i = 0
    while len(out) < length:
        out += _sha256(k_e, r, i.to_bytes(4, "big"))
        i += 1
    return out[:length]


def aead_encrypt(key: bytes, r: bytes, ad: bytes, msg: bytes) -> bytes:
    assert len(key) == KEY_LEN and len(r) == NONCE_LEN
    sub = _sha256(key)
    k_e, k_m = sub[:16], sub[16:]
    c0 = bytes(a ^ b for a, b in zip(msg, _keystream(k_e, r, len(msg))))
    tag = _hmac.new(k_m, r + ad + c0, hashlib.sha256).digest()[:TAG_LEN]
    return c0 + tag


def aead_decrypt(key: bytes, r: bytes, ad: bytes, ct: bytes) -> Optional[bytes]:
    if len(ct) < TAG_LEN:
        return None
    c0, tag = ct[:-TAG_LEN], ct[-TAG_LEN:]
    sub = _sha256(key)
    k_e, k_m = sub[:16], sub[16:]
    expect = _hmac.new(k_m, r + ad + c0, hashlib.sha256).digest()[:TAG_LEN]
    if not _hmac.compare_digest(tag, expect):
        return None
    return bytes(a ^ b for a, b in zip(c0, _keystream(k_e, r, len(c0))))


# ---------------------------------------------------------------------------
# The protocol
# ---------------------------------------------------------------------------


@dataclass
class PeerCtx:
    par: Params
    sk_self: Tuple[int, ...]
    pk_self: int
    pk_peer: int
    z_ss: int
    k_out: bytes
    k_in: bytes


def peer_ctx(par: Params, sk_self, pk_self: int, pk_peer: int,
             rng=None) -> Optional[PeerCtx]:
    """Algorithm 2 of the paper.  Computed once per peer and cached."""
    if not validate(pk_peer, par, rng=rng):
        return None
    z_ss = action(pk_peer, sk_self, par, rng=rng)
    a, b = enc(pk_self, par), enc(pk_peer, par)
    p1, p2 = (a, b) if a <= b else (b, a)
    both = _sha256(LBL, b"mask", enc(z_ss, par), p1, p2)
    k12, k21 = both[:16], both[16:]
    if a == p1:
        k_out, k_in = k12, k21
    else:
        k_out, k_in = k21, k12
    return PeerCtx(par, tuple(sk_self), pk_self, pk_peer, z_ss, k_out, k_in)


def _derive(ctx: PeerCtx, z_ee: int, z_es: int, z_se: int,
            pk_a: int, pk_b: int, m1: bytes, m2: bytes) -> bytes:
    par = ctx.par
    tr = LBL + enc(pk_a, par) + enc(pk_b, par) + m1 + m2
    return _sha256(LBL, b"key", enc(z_ee, par), enc(z_es, par),
                   enc(z_se, par), enc(ctx.z_ss, par), tr)


def initiate(ctx: PeerCtx, rng=None, u=None, r_a=None):
    """Algorithm 3, Init.  Returns (state, m1).

    ``u`` and ``r_a`` may be supplied to reproduce a known-answer vector;
    a deployment leaves them None so that both are sampled.
    """
    par = ctx.par
    rnd = rng if rng is not None else secrets.SystemRandom()
    if u is None:
        u = tuple(rnd.randint(-par.m, par.m) for _ in range(par.n))
    t_a = action(0, u, par, rng=rnd)
    if r_a is None:
        r_a = secrets.token_bytes(NONCE_LEN)
    ad1 = LBL + enc(ctx.pk_self, par) + enc(ctx.pk_peer, par) + r_a
    c_a = aead_encrypt(ctx.k_out, r_a, ad1, enc(t_a, par))
    m1 = r_a + c_a
    return (u, m1), m1


def respond(ctx: PeerCtx, m1: bytes, rng=None, w=None, r_b=None):
    """Algorithm 3, Resp.  Returns (session_key, m2) or None."""
    par = ctx.par
    rnd = rng if rng is not None else secrets.SystemRandom()
    if len(m1) != NONCE_LEN + par.L + TAG_LEN:
        return None
    r_a, c_a = m1[:NONCE_LEN], m1[NONCE_LEN:]
    pk_a, pk_b = ctx.pk_peer, ctx.pk_self          # initiator is the peer
    ad1 = LBL + enc(pk_a, par) + enc(pk_b, par) + r_a
    msg = aead_decrypt(ctx.k_in, r_a, ad1, c_a)
    if msg is None:
        return None
    t_a = dec(msg, par)
    if t_a is None or not validate(t_a, par, rng=rnd):
        return None

    if w is None:
        w = tuple(rnd.randint(-par.m, par.m) for _ in range(par.n))
    t_b = action(0, w, par, rng=rnd)
    if r_b is None:
        r_b = secrets.token_bytes(NONCE_LEN)
    ad2 = LBL + enc(pk_b, par) + enc(pk_a, par) + r_b + m1
    c_b = aead_encrypt(ctx.k_out, r_b, ad2, enc(t_b, par))
    m2 = r_b + c_b

    z_ee = action(t_a, w, par, rng=rnd)
    z_es = action(t_a, ctx.sk_self, par, rng=rnd)
    z_se = action(pk_a, w, par, rng=rnd)
    return _derive(ctx, z_ee, z_es, z_se, pk_a, pk_b, m1, m2), m2


def finalise(ctx: PeerCtx, state, m2: bytes, rng=None) -> Optional[bytes]:
    """Algorithm 3, Fin.  Returns the session key or None."""
    par = ctx.par
    rnd = rng if rng is not None else secrets.SystemRandom()
    u, m1 = state
    if len(m2) != NONCE_LEN + par.L + TAG_LEN:
        return None
    r_b, c_b = m2[:NONCE_LEN], m2[NONCE_LEN:]
    pk_a, pk_b = ctx.pk_self, ctx.pk_peer          # we are the initiator
    ad2 = LBL + enc(pk_b, par) + enc(pk_a, par) + r_b + m1
    msg = aead_decrypt(ctx.k_in, r_b, ad2, c_b)
    if msg is None:
        return None
    t_b = dec(msg, par)
    if t_b is None or not validate(t_b, par, rng=rnd):
        return None

    z_ee = action(t_b, u, par, rng=rnd)
    z_es = action(ctx.pk_peer, u, par, rng=rnd)
    z_se = action(t_b, ctx.sk_self, par, rng=rnd)
    return _derive(ctx, z_ee, z_es, z_se, pk_a, pk_b, m1, m2)


==> anc/mcsi-ref/src/aead.c <==
#include <string.h>

#include "aead.h"
#include "ct.h"
#include "sha256.h"

static void subkeys(uint8_t ke[16], uint8_t km[16], const uint8_t key[MCSI_KEY_LEN])
{
    uint8_t d[SHA256_DIGEST_LEN];
    mcsi_sha256(d, key, MCSI_KEY_LEN);
    memcpy(ke, d, 16);
    memcpy(km, d + 16, 16);
}

static void keystream(uint8_t *out, size_t len,
                      const uint8_t ke[16], const uint8_t nonce[MCSI_NONCE_LEN])
{
    uint32_t i = 0;
    while (len) {
        uint8_t in[16 + MCSI_NONCE_LEN + 4], blk[SHA256_DIGEST_LEN];
        memcpy(in, ke, 16);
        memcpy(in + 16, nonce, MCSI_NONCE_LEN);
        in[16 + MCSI_NONCE_LEN + 0] = (uint8_t)(i >> 24);
        in[16 + MCSI_NONCE_LEN + 1] = (uint8_t)(i >> 16);
        in[16 + MCSI_NONCE_LEN + 2] = (uint8_t)(i >> 8);
        in[16 + MCSI_NONCE_LEN + 3] = (uint8_t)(i);
        mcsi_sha256(blk, in, sizeof in);
        size_t n = len < SHA256_DIGEST_LEN ? len : SHA256_DIGEST_LEN;
        memcpy(out, blk, n);
        out += n; len -= n; i++;
    }
}

static void tag_of(uint8_t tag[MCSI_TAG_LEN], const uint8_t km[16],
                   const uint8_t nonce[MCSI_NONCE_LEN],
                   const uint8_t *ad, size_t adlen,
                   const uint8_t *c0, size_t c0len)
{
    /* HMAC over nonce || ad || c0 */
    size_t n = MCSI_NONCE_LEN + adlen + c0len;
    uint8_t stackbuf[1024];
    uint8_t *buf = stackbuf;
    if (n > sizeof stackbuf) return;      /* our messages are far smaller */
    memcpy(buf, nonce, MCSI_NONCE_LEN);
    memcpy(buf + MCSI_NONCE_LEN, ad, adlen);
    memcpy(buf + MCSI_NONCE_LEN + adlen, c0, c0len);
    uint8_t full[SHA256_DIGEST_LEN];
    mcsi_hmac_sha256(full, km, 16, buf, n);
    memcpy(tag, full, MCSI_TAG_LEN);
}

void mcsi_aead_encrypt(uint8_t *out, const uint8_t key[MCSI_KEY_LEN],
                       const uint8_t nonce[MCSI_NONCE_LEN],
                       const uint8_t *ad, size_t adlen,
                       const uint8_t *msg, size_t msglen)
{
    uint8_t ke[16], km[16];
    subkeys(ke, km, key);
    uint8_t ks[256];
    keystream(ks, msglen, ke, nonce);
    for (size_t i = 0; i < msglen; i++)
        out[i] = msg[i] ^ ks[i];
    tag_of(out + msglen, km, nonce, ad, adlen, out, msglen);
}

int mcsi_aead_decrypt(uint8_t *out, const uint8_t key[MCSI_KEY_LEN],
                      const uint8_t nonce[MCSI_NONCE_LEN],
                      const uint8_t *ad, size_t adlen,
                      const uint8_t *ct, size_t ctlen)
{
    if (ctlen < MCSI_TAG_LEN) return 0;
    size_t msglen = ctlen - MCSI_TAG_LEN;
    uint8_t ke[16], km[16];
    subkeys(ke, km, key);
    uint8_t expect[MCSI_TAG_LEN];
    tag_of(expect, km, nonce, ad, adlen, ct, msglen);
    uint8_t diff = 0;
    for (size_t i = 0; i < MCSI_TAG_LEN; i++)
        diff |= expect[i] ^ ct[msglen + i];
    /* whether the tag matched is public: the peer learns it either way */
    MCSI_DECLASSIFY(&diff, sizeof diff);
    if (diff) return 0;
    uint8_t ks[256];
    keystream(ks, msglen, ke, nonce);
    for (size_t i = 0; i < msglen; i++)
        out[i] = ct[i] ^ ks[i];
    return 1;
}


==> anc/mcsi-ref/src/csidh.c <==
#include <string.h>

#include "csidh.h"
#include "rng.h"

const csidh_public csidh_base = { { { 0, 0, 0, 0, 0, 0, 0, 0 } } };

/* --------------------------------------------------------------------- */

static void fp_random(fp *r)
{
    uint8_t buf[FP_BYTES];
    for (;;) {
        mcsi_randombytes(buf, sizeof buf);
        buf[0] &= 0x7f;                 /* p has 511 bits */
        if (fp_dec(r, buf) && !fp_iszero(r))
            return;
    }
}

void csidh_private_gen(csidh_private *sk)
{
    uint8_t buf[CSIDH_N];
    for (size_t i = 0; i < CSIDH_N; i++) {
        for (;;) {
            mcsi_randombytes(&buf[i], 1);
            /* rejection sample a uniform value in [-M, M] */
            uint8_t v = buf[i] % 256;
            const uint8_t range = 2 * CSIDH_M + 1;          /* 11 */
            const uint8_t limit = (uint8_t)(256 / range) * range;  /* 253 */
            if (v >= limit)
                continue;
            sk->e[i] = (int8_t)(v % range) - CSIDH_M;
            break;
        }
    }
}

/* Is x the x-coordinate of a point on E_{A/C} (rather than on its twist)?
 * rhs = x^3 + (A/C) x^2 + x; multiply through by C^2 to avoid an inversion:
 *   C^2 rhs = C x (C x^2 + A x + C) * ... we simply test C * x * (C x^2 + A x + C).
 */
static int on_curve(const fp *x, const proj *A)
{
    fp t, u;
    fp_mul3(&t, x, x);            /* x^2 */
    fp_mul3(&t, &t, &A->z);       /* C x^2 */
    fp_mul3(&u, &A->x, x);        /* A x */
    fp_add3(&t, &t, &u);
    fp_add3(&t, &t, &A->z);       /* C x^2 + A x + C */
    fp_mul3(&t, &t, x);           /* x (C x^2 + A x + C) */
    fp_mul3(&t, &t, &A->z);       /* multiply by C so the quotient by C is a square iff this is */
    return fp_issquare(&t);
}

int csidh_action(csidh_public *out, const csidh_public *in,
                 const csidh_private *sk)
{
    proj A;
    fp_copy(&A.x, &in->A);
    fp_copy(&A.z, &fp_one);

    int8_t e[CSIDH_N];
    memcpy(e, sk->e, sizeof e);

    for (;;) {
        int todo = 0;
        for (size_t i = 0; i < CSIDH_N; i++)
            if (e[i]) { todo = 1; break; }
        if (!todo)
            break;

        fp x;
        fp_random(&x);
        int positive = on_curve(&x, &A);

        /* the small primes we can act with using this point */
        size_t idx[CSIDH_N];
        size_t cnt = 0;
        for (size_t i = 0; i < CSIDH_N; i++) {
            if (e[i] == 0) continue;
            if ((e[i] > 0) == (positive != 0))
                idx[cnt++] = i;
        }
        if (cnt == 0)
            continue;

        u512 k, cof;
        u512_set(&k, 1);
        u512_from_limbs(&cof, FP_P_PLUS_1);
        for (size_t j = 0; j < cnt; j++) {
            u512_mul_small(&k, &k, CSIDH_ELLS[idx[j]]);
            u512_div_small(&cof, &cof, CSIDH_ELLS[idx[j]]);
        }

        proj a24, P;
        mont_a24(&a24, &A);
        fp_copy(&P.x, &x);
        fp_copy(&P.z, &fp_one);
        mont_xmul(&P, &P, &cof, &a24);

        for (size_t j = 0; j < cnt; j++) {
            const uint64_t ell = CSIDH_ELLS[idx[j]];
            u512 rest;
            u512_div_small(&rest, &k, ell);

            proj K;
            mont_xmul(&K, &P, &rest, &a24);
            if (!proj_is_infinity(&K)) {
                proj Anew;
                mont_isogeny(&Anew, &A, &K, ell, &P, 1);
                A = Anew;
                mont_a24(&a24, &A);
                e[idx[j]] = (int8_t)(e[idx[j]] - (positive ? 1 : -1));
            }
            k = rest;
        }
    }

    /* normalise (A : C) to affine A/C */
    fp inv_c;
    fp_inv(&inv_c, &A.z);
    fp_mul3(&out->A, &A.x, &inv_c);
    return 1;
}

int csidh_validate(const csidh_public *pk)
{
    proj A;
    fp_copy(&A.x, &pk->A);
    fp_copy(&A.z, &fp_one);

    /* A^2 = 4 is excluded: the curve would be singular */
    fp four, sq;
    fp_set(&four, 4);
    fp_sq2(&sq, &A.x);
    if (fp_eq(&sq, &four))
        return 0;

    proj a24;
    mont_a24(&a24, &A);
    u512 bound;
    u512_from_limbs(&bound, FP_4SQRTP);

    for (int attempt = 0; attempt < 32; attempt++) {
        fp x;
        fp_random(&x);
        proj P;
        fp_copy(&P.x, &x);
        fp_copy(&P.z, &fp_one);

        u512 d;
        u512_set(&d, 1);
        for (size_t i = 0; i < CSIDH_N; i++) {
            const uint64_t ell = CSIDH_ELLS[i];
            u512 cof;
            u512_from_limbs(&cof, CSIDH_COFACTOR[i]);
            proj Q, R;
            mont_xmul(&Q, &P, &cof, &a24);
            mont_xmul_small(&R, &Q, ell, &a24);
            if (!proj_is_infinity(&R))
                return 0;               /* order does not divide p+1 */
            if (!proj_is_infinity(&Q)) {
                u512_mul_small(&d, &d, ell);
                if (u512_cmp(&d, &bound) > 0)
                    return 1;
            }
        }
    }
    return 0;
}

void csidh_public_enc(uint8_t out[FP_BYTES], const csidh_public *pk)
{
    fp_enc(out, &pk->A);
}

int csidh_public_dec(csidh_public *pk, const uint8_t in[FP_BYTES])
{
    return fp_dec(&pk->A, in);
}


==> anc/mcsi-ref/src/fp.c <==
#include <string.h>

#include "fp.h"

const fp fp_zero = { { 0, 0, 0, 0, 0, 0, 0, 0 } };
const fp fp_one  = { { 0xc8fc8df598726f0aULL, 0x7b1bc81750a6af95ULL,
                       0x5d319e67c1e961b4ULL, 0xb0aa7275301955f1ULL,
                       0x4a080672d9ba6c64ULL, 0x97a5ef8a246ee77bULL,
                       0x06ea9e5d4383676aULL, 0x3496e2e117e0ec80ULL } };

/* --------------------------------------------------------------------- */

#ifdef MCSI_FP_COUNT
unsigned long long fp_ctr_mul, fp_ctr_sq, fp_ctr_addsub, fp_ctr_inv, fp_ctr_sqrt;
void fp_ctr_reset(void)
{
    fp_ctr_mul = fp_ctr_sq = fp_ctr_addsub = fp_ctr_inv = fp_ctr_sqrt = 0;
}
#define CTR(x) ((void)(x++))
#else
#define CTR(x) ((void)0)
#endif

/* Subtract p from r when r >= p and enable is all ones.  No branch depends on
 * r, so the routine is safe to run on secret values. */
static void cond_sub_p(uint64_t r[FP_LIMBS], uint64_t enable)
{
    uint64_t t[FP_LIMBS];
    mcsi_u128 borrow = 0;
    for (size_t i = 0; i < FP_LIMBS; i++) {
        mcsi_u128 d = (mcsi_u128)r[i] - FP_P[i] - borrow;
        t[i] = (uint64_t)d;
        borrow = (d >> 64) & 1;
    }
    /* no borrow means r >= p, so the difference is the one to keep */
    uint64_t mask = ((uint64_t)borrow - 1) & enable;
    for (size_t i = 0; i < FP_LIMBS; i++)
        r[i] = (r[i] & ~mask) | (t[i] & mask);
}

static void reduce_once(uint64_t r[FP_LIMBS])
{
    cond_sub_p(r, ~(uint64_t)0);
}

void fp_copy(fp *r, const fp *a) { memcpy(r, a, sizeof *r); }

int fp_iszero(const fp *a)
{
    uint64_t acc = 0;
    for (size_t i = 0; i < FP_LIMBS; i++) acc |= a->c[i];
    return acc == 0;
}

int fp_eq(const fp *a, const fp *b)
{
    uint64_t acc = 0;
    for (size_t i = 0; i < FP_LIMBS; i++) acc |= a->c[i] ^ b->c[i];
    return acc == 0;
}

void fp_add3(fp *r, const fp *a, const fp *b)
{
    CTR(fp_ctr_addsub);
    mcsi_u128 carry = 0;
    for (size_t i = 0; i < FP_LIMBS; i++) {
        carry += (mcsi_u128)a->c[i] + b->c[i];
        r->c[i] = (uint64_t)carry;
        carry >>= 64;
    }
    reduce_once(r->c);
}

void fp_sub3(fp *r, const fp *a, const fp *b)
{
    CTR(fp_ctr_addsub);
    mcsi_u128 borrow = 0;
    for (size_t i = 0; i < FP_LIMBS; i++) {
        mcsi_u128 d = (mcsi_u128)a->c[i] - b->c[i] - borrow;
        r->c[i] = (uint64_t)d;
        borrow = (d >> 64) & 1;
    }
    /* if we borrowed, add p back */
    uint64_t mask = (uint64_t)(0 - borrow);
    mcsi_u128 carry = 0;
    for (size_t i = 0; i < FP_LIMBS; i++) {
        carry += (mcsi_u128)r->c[i] + (FP_P[i] & mask);
        r->c[i] = (uint64_t)carry;
        carry >>= 64;
    }
}

void fp_neg(fp *r, const fp *a)
{
    if (fp_iszero(a)) { fp_copy(r, a); return; }
    mcsi_u128 borrow = 0;
    for (size_t i = 0; i < FP_LIMBS; i++) {
        mcsi_u128 d = (mcsi_u128)FP_P[i] - a->c[i] - borrow;
        r->c[i] = (uint64_t)d;
        borrow = (d >> 64) & 1;
    }
}

/* Coarsely integrated operand scanning Montgomery multiplication.
 * Since p < 2^511 the intermediate value never needs more than one extra
 * limb and a single conditional subtraction finishes the job. */
/* Montgomery multiplication, coarsely integrated operand scanning.
 *
 * Reducing a product of two residues below p leaves a value below 2p.  Our
 * prime has 511 bits, so 2p is below 2^512 and the accumulator can never
 * carry out of its top word: the single conditional subtraction at the end
 * is enough, and no branch on the operands is needed.  The assertion is what
 * makes that argument checkable if the prime is ever changed. */
_Static_assert(FP_BITS <= 511,
               "the final reduction assumes 2p < 2^512");

void fp_mul3(fp *r, const fp *a, const fp *b)
{
    CTR(fp_ctr_mul);
    uint64_t t[FP_LIMBS + 2];
    memset(t, 0, sizeof t);

    for (size_t i = 0; i < FP_LIMBS; i++) {
        mcsi_u128 c = 0;
        for (size_t j = 0; j < FP_LIMBS; j++) {
            c += (mcsi_u128)a->c[j] * b->c[i] + t[j];
            t[j] = (uint64_t)c;
            c >>= 64;
        }
        c += t[FP_LIMBS];
        t[FP_LIMBS] = (uint64_t)c;
        t[FP_LIMBS + 1] = (uint64_t)(c >> 64);

        uint64_t m = t[0] * FP_INV_MIN_P_MOD_R;
        c = (mcsi_u128)m * FP_P[0] + t[0];
        c >>= 64;
        for (size_t j = 1; j < FP_LIMBS; j++) {
            c += (mcsi_u128)m * FP_P[j] + t[j];
            t[j - 1] = (uint64_t)c;
            c >>= 64;
        }
        c += t[FP_LIMBS];
        t[FP_LIMBS - 1] = (uint64_t)c;
        t[FP_LIMBS] = t[FP_LIMBS + 1] + (uint64_t)(c >> 64);
        t[FP_LIMBS + 1] = 0;
    }

    for (size_t i = 0; i < FP_LIMBS; i++)
        r->c[i] = t[i];
    reduce_once(r->c);
}

void fp_sq2(fp *r, const fp *a) { CTR(fp_ctr_sq); fp_mul3(r, a, a); }

void fp_set(fp *r, uint64_t v)
{
    fp t;
    t.c[0] = v;
    for (size_t i = 1; i < FP_LIMBS; i++) t.c[i] = 0;
    fp r2;
    for (size_t i = 0; i < FP_LIMBS; i++) r2.c[i] = FP_R2[i];
    fp_mul3(r, &t, &r2);
}

void fp_pow(fp *r, const fp *a, const u512 *e)
{
    fp acc, base;
    fp_copy(&acc, &fp_one);
    fp_copy(&base, a);
    size_t bits = u512_bitlen(e);
    for (size_t i = 0; i < bits; i++) {
        if (u512_bit(e, i))
            fp_mul3(&acc, &acc, &base);
        fp_sq2(&base, &base);
    }
    fp_copy(r, &acc);
}

void fp_inv(fp *r, const fp *a)
{
    CTR(fp_ctr_inv);
    u512 e;
    u512_from_limbs(&e, FP_P_MINUS_2);
    fp_pow(r, a, &e);
}

int fp_issquare(const fp *a)
{
    CTR(fp_ctr_sqrt);
    u512 e;
    u512_from_limbs(&e, FP_P_MINUS_1_HALF);
    fp t;
    fp_pow(&t, a, &e);
    /* zero counts as a square, and for a nonzero a the Legendre symbol is 1
     * exactly when the power is 1.  Written without a branch on a. */
    return fp_eq(&t, &fp_one) | fp_iszero(a);
}

void fp_enc(uint8_t out[FP_BYTES], const fp *a)
{
    /* leave Montgomery form: multiply by 1 */
    fp t, one;
    one.c[0] = 1;
    for (size_t i = 1; i < FP_LIMBS; i++) one.c[i] = 0;
    fp_mul3(&t, a, &one);
    for (size_t i = 0; i < FP_LIMBS; i++) {
        uint64_t v = t.c[i];
        for (size_t j = 0; j < 8; j++)
            out[FP_BYTES - 1 - (8 * i + j)] = (uint8_t)(v >> (8 * j));
    }
}

int fp_dec(fp *r, const uint8_t in[FP_BYTES])
{
    fp t;
    for (size_t i = 0; i < FP_LIMBS; i++) {
        uint64_t v = 0;
        for (size_t j = 0; j < 8; j++)
            v |= (uint64_t)in[FP_BYTES - 1 - (8 * i + j)] << (8 * j);
        t.c[i] = v;
    }
    /* reject values that are not the canonical representative */
    for (size_t i = FP_LIMBS; i-- > 0;) {
        if (t.c[i] < FP_P[i]) break;
        if (t.c[i] > FP_P[i]) return 0;
        if (i == 0) return 0;      /* equal to p */
    }
    fp r2;
    for (size_t i = 0; i < FP_LIMBS; i++) r2.c[i] = FP_R2[i];
    fp_mul3(r, &t, &r2);
    return 1;
}

void fp_cswap(fp *a, fp *b, uint64_t bit)
{
    uint64_t mask = (uint64_t)0 - (bit & 1);
    for (size_t i = 0; i < FP_LIMBS; i++) {
        uint64_t t = mask & (a->c[i] ^ b->c[i]);
        a->c[i] ^= t;
        b->c[i] ^= t;
    }
}


==> anc/mcsi-ref/src/mcsi.c <==
#include <string.h>

#include "mcsi.h"
#include "sha256.h"
#include "rng.h"

static const uint8_t LBL[] = { 'M', 'C', 'S', 'I', '-', 'v', '1' };
#define LBL_LEN (sizeof LBL)

/* --------------------------------------------------------------------- */

void mcsi_keygen(mcsi_keypair *kp)
{
    csidh_private_gen(&kp->sk);
    csidh_action(&kp->pk, &csidh_base, &kp->sk);
}

int mcsi_peer_ctx(mcsi_ctx *ctx, const mcsi_keypair *self,
                  const csidh_public *pk_peer)
{
    if (!csidh_validate(pk_peer))
        return 0;

    ctx->sk_self = self->sk;
    ctx->pk_self = self->pk;
    ctx->pk_peer = *pk_peer;
    csidh_action(&ctx->z_ss, pk_peer, &self->sk);

    uint8_t a[FP_BYTES], b[FP_BYTES], zs[FP_BYTES];
    csidh_public_enc(a, &ctx->pk_self);
    csidh_public_enc(b, &ctx->pk_peer);
    csidh_public_enc(zs, &ctx->z_ss);

    /* canonical ordering of the two static public keys */
    const uint8_t *p1 = a, *p2 = b;
    int self_is_first = 1;
    if (memcmp(a, b, FP_BYTES) > 0) { p1 = b; p2 = a; self_is_first = 0; }

    sha256_ctx h;
    uint8_t both[SHA256_DIGEST_LEN];
    mcsi_sha256_init(&h);
    mcsi_sha256_update(&h, LBL, LBL_LEN);
    mcsi_sha256_update(&h, (const uint8_t *)"mask", 4);
    mcsi_sha256_update(&h, zs, FP_BYTES);
    mcsi_sha256_update(&h, p1, FP_BYTES);
    mcsi_sha256_update(&h, p2, FP_BYTES);
    mcsi_sha256_final(both, &h);

    if (self_is_first) {
        memcpy(ctx->k_out, both, 16);
        memcpy(ctx->k_in, both + 16, 16);
    } else {
        memcpy(ctx->k_out, both + 16, 16);
        memcpy(ctx->k_in, both, 16);
    }
    return 1;
}

/* ad = LBL || enc(first) || enc(second) || nonce [|| m1] */
static size_t build_ad(uint8_t *out,
                       const csidh_public *first, const csidh_public *second,
                       const uint8_t *nonce,
                       const uint8_t *extra, size_t extralen)
{
    size_t n = 0;
    memcpy(out + n, LBL, LBL_LEN);            n += LBL_LEN;
    csidh_public_enc(out + n, first);         n += FP_BYTES;
    csidh_public_enc(out + n, second);        n += FP_BYTES;
    memcpy(out + n, nonce, MCSI_NONCE_LEN);   n += MCSI_NONCE_LEN;
    if (extralen) { memcpy(out + n, extra, extralen); n += extralen; }
    return n;
}

static void derive(uint8_t key[MCSI_SESSION_KEY_BYTES],
                   const mcsi_ctx *ctx,
                   const csidh_public *z_ee, const csidh_public *z_es,
                   const csidh_public *z_se,
                   const csidh_public *pk_a, const csidh_public *pk_b,
                   const uint8_t *m1, const uint8_t *m2)
{
    uint8_t buf[FP_BYTES];
    sha256_ctx h;
    mcsi_sha256_init(&h);
    mcsi_sha256_update(&h, LBL, LBL_LEN);
    mcsi_sha256_update(&h, (const uint8_t *)"key", 3);
    csidh_public_enc(buf, z_ee);        mcsi_sha256_update(&h, buf, FP_BYTES);
    csidh_public_enc(buf, z_es);        mcsi_sha256_update(&h, buf, FP_BYTES);
    csidh_public_enc(buf, z_se);        mcsi_sha256_update(&h, buf, FP_BYTES);
    csidh_public_enc(buf, &ctx->z_ss);  mcsi_sha256_update(&h, buf, FP_BYTES);
    /* transcript */
    mcsi_sha256_update(&h, LBL, LBL_LEN);
    csidh_public_enc(buf, pk_a);        mcsi_sha256_update(&h, buf, FP_BYTES);
    csidh_public_enc(buf, pk_b);        mcsi_sha256_update(&h, buf, FP_BYTES);
    mcsi_sha256_update(&h, m1, MCSI_MSG_BYTES);
    mcsi_sha256_update(&h, m2, MCSI_MSG_BYTES);
    mcsi_sha256_final(key, &h);
}

void mcsi_init_with(const mcsi_ctx *ctx, mcsi_state *st,
                    uint8_t m1[MCSI_MSG_BYTES],
                    const csidh_private *u, const uint8_t r_a[MCSI_NONCE_LEN])
{
    csidh_public t_a;
    st->u = *u;
    csidh_action(&t_a, &csidh_base, &st->u);

    uint8_t ad[LBL_LEN + 2 * FP_BYTES + MCSI_NONCE_LEN];
    size_t adlen = build_ad(ad, &ctx->pk_self, &ctx->pk_peer, r_a, NULL, 0);

    uint8_t pt[FP_BYTES];
    csidh_public_enc(pt, &t_a);

    memcpy(m1, r_a, MCSI_NONCE_LEN);
    mcsi_aead_encrypt(m1 + MCSI_NONCE_LEN, ctx->k_out, r_a, ad, adlen,
                      pt, FP_BYTES);
    memcpy(st->m1, m1, MCSI_MSG_BYTES);
}

void mcsi_init(const mcsi_ctx *ctx, mcsi_state *st, uint8_t m1[MCSI_MSG_BYTES])
{
    csidh_private u;
    uint8_t r_a[MCSI_NONCE_LEN];
    csidh_private_gen(&u);
    mcsi_randombytes(r_a, sizeof r_a);
    mcsi_init_with(ctx, st, m1, &u, r_a);
}

int mcsi_resp_with(const mcsi_ctx *ctx, const uint8_t m1[MCSI_MSG_BYTES],
                   uint8_t key[MCSI_SESSION_KEY_BYTES],
                   uint8_t m2[MCSI_MSG_BYTES],
                   const csidh_private *w_in, const uint8_t r_b_in[MCSI_NONCE_LEN])
{
    /* the initiator is the peer */
    const csidh_public *pk_a = &ctx->pk_peer;
    const csidh_public *pk_b = &ctx->pk_self;

    const uint8_t *r_a = m1;
    uint8_t ad1[LBL_LEN + 2 * FP_BYTES + MCSI_NONCE_LEN];
    size_t ad1len = build_ad(ad1, pk_a, pk_b, r_a, NULL, 0);

    uint8_t pt[FP_BYTES];
    if (!mcsi_aead_decrypt(pt, ctx->k_in, r_a, ad1, ad1len,
                           m1 + MCSI_NONCE_LEN, FP_BYTES + MCSI_TAG_LEN))
        return 0;

    csidh_public t_a;
    if (!csidh_public_dec(&t_a, pt))
        return 0;
    if (!csidh_validate(&t_a))
        return 0;

    csidh_private w = *w_in;
    csidh_public t_b;
    csidh_action(&t_b, &csidh_base, &w);

    uint8_t r_b[MCSI_NONCE_LEN];
    memcpy(r_b, r_b_in, MCSI_NONCE_LEN);

    uint8_t ad2[LBL_LEN + 2 * FP_BYTES + MCSI_NONCE_LEN + MCSI_MSG_BYTES];
    size_t ad2len = build_ad(ad2, pk_b, pk_a, r_b, m1, MCSI_MSG_BYTES);

    uint8_t pt2[FP_BYTES];
    csidh_public_enc(pt2, &t_b);
    memcpy(m2, r_b, MCSI_NONCE_LEN);
    mcsi_aead_encrypt(m2 + MCSI_NONCE_LEN, ctx->k_out, r_b, ad2, ad2len,
                      pt2, FP_BYTES);

    csidh_public z_ee, z_es, z_se;
    csidh_action(&z_ee, &t_a, &w);
    csidh_action(&z_es, &t_a, &ctx->sk_self);
    csidh_action(&z_se, pk_a, &w);

    derive(key, ctx, &z_ee, &z_es, &z_se, pk_a, pk_b, m1, m2);
    return 1;
}

int mcsi_resp(const mcsi_ctx *ctx, const uint8_t m1[MCSI_MSG_BYTES],
              uint8_t key[MCSI_SESSION_KEY_BYTES], uint8_t m2[MCSI_MSG_BYTES])
{
    csidh_private w;
    uint8_t r_b[MCSI_NONCE_LEN];
    csidh_private_gen(&w);
    mcsi_randombytes(r_b, sizeof r_b);
    return mcsi_resp_with(ctx, m1, key, m2, &w, r_b);
}

int mcsi_fin(const mcsi_ctx *ctx, const mcsi_state *st,
             const uint8_t m2[MCSI_MSG_BYTES],
             uint8_t key[MCSI_SESSION_KEY_BYTES])
{
    /* we are the initiator */
    const csidh_public *pk_a = &ctx->pk_self;
    const csidh_public *pk_b = &ctx->pk_peer;

    const uint8_t *r_b = m2;
    uint8_t ad2[LBL_LEN + 2 * FP_BYTES + MCSI_NONCE_LEN + MCSI_MSG_BYTES];
    size_t ad2len = build_ad(ad2, pk_b, pk_a, r_b, st->m1, MCSI_MSG_BYTES);

    uint8_t pt[FP_BYTES];
    if (!mcsi_aead_decrypt(pt, ctx->k_in, r_b, ad2, ad2len,
                           m2 + MCSI_NONCE_LEN, FP_BYTES + MCSI_TAG_LEN))
        return 0;

    csidh_public t_b;
    if (!csidh_public_dec(&t_b, pt))
        return 0;
    if (!csidh_validate(&t_b))
        return 0;

    csidh_public z_ee, z_es, z_se;
    csidh_action(&z_ee, &t_b, &st->u);
    csidh_action(&z_es, &ctx->pk_peer, &st->u);
    csidh_action(&z_se, &t_b, &ctx->sk_self);

    derive(key, ctx, &z_ee, &z_es, &z_se, pk_a, pk_b, st->m1, m2);
    return 1;
}


==> anc/mcsi-ref/src/mont.c <==
#include <string.h>

#include "mont.h"

int proj_is_infinity(const proj *P) { return fp_iszero(&P->z); }

void mont_a24(proj *a24, const proj *A)
{
    fp two_c;
    fp_add3(&two_c, &A->z, &A->z);        /* 2C */
    fp_add3(&a24->x, &A->x, &two_c);      /* A + 2C */
    fp_add3(&a24->z, &two_c, &two_c);     /* 4C */
}

void mont_xdbl(proj *Q, const proj *P, const proj *a24)
{
    fp t0, t1, t2;
    fp_sub3(&t0, &P->x, &P->z);
    fp_add3(&t1, &P->x, &P->z);
    fp_sq2(&t0, &t0);                     /* (X-Z)^2 */
    fp_sq2(&t1, &t1);                     /* (X+Z)^2 */
    fp_mul3(&t2, &a24->z, &t0);           /* 4C (X-Z)^2 */
    fp_mul3(&Q->x, &t2, &t1);
    fp_sub3(&t1, &t1, &t0);               /* 4XZ */
    fp_mul3(&t0, &a24->x, &t1);           /* (A+2C) 4XZ */
    fp_add3(&t2, &t2, &t0);
    fp_mul3(&Q->z, &t2, &t1);
}

void mont_xadd(proj *R, const proj *P, const proj *Q, const proj *D)
{
    fp t0, t1, t2, t3;
    fp_add3(&t0, &P->x, &P->z);
    fp_sub3(&t1, &P->x, &P->z);
    fp_add3(&t2, &Q->x, &Q->z);
    fp_sub3(&t3, &Q->x, &Q->z);
    fp_mul3(&t0, &t0, &t3);
    fp_mul3(&t1, &t1, &t2);
    fp_add3(&t2, &t0, &t1);
    fp_sub3(&t3, &t0, &t1);
    fp_sq2(&t2, &t2);
    fp_sq2(&t3, &t3);
    fp_mul3(&R->x, &D->z, &t2);
    fp_mul3(&R->z, &D->x, &t3);
}

static void ladder(proj *Q, const proj *P, const u512 *k, const proj *a24)
{
    proj R0, R1;
    size_t bits = u512_bitlen(k);
    if (bits == 0) {                       /* [0] P = infinity */
        fp_copy(&Q->x, &fp_one);
        fp_copy(&Q->z, &fp_zero);
        return;
    }
    fp_copy(&R0.x, &fp_one);
    fp_copy(&R0.z, &fp_zero);
    R1 = *P;

    uint64_t prev = 0;
    for (size_t i = bits; i-- > 0;) {
        uint64_t bit = (uint64_t)u512_bit(k, i);
        uint64_t sw = bit ^ prev;
        prev = bit;
        fp_cswap(&R0.x, &R1.x, sw);
        fp_cswap(&R0.z, &R1.z, sw);

        proj add, dbl;
        mont_xadd(&add, &R0, &R1, P);
        mont_xdbl(&dbl, &R0, a24);
        R1 = add;
        R0 = dbl;
    }
    fp_cswap(&R0.x, &R1.x, prev);
    fp_cswap(&R0.z, &R1.z, prev);
    *Q = R0;
}

void mont_xmul(proj *Q, const proj *P, const u512 *k, const proj *a24)
{
    ladder(Q, P, k, a24);
}

void mont_xmul_small(proj *Q, const proj *P, uint64_t k, const proj *a24)
{
    u512 s;
    u512_set(&s, k);
    ladder(Q, P, &s, a24);
}

void mont_isogeny(proj *Aout, const proj *A, const proj *K, uint64_t ell,
                  proj *push, size_t npush)
{
    const size_t s = (size_t)((ell - 1) / 2);
    proj a24;
    mont_a24(&a24, A);

    static _Thread_local proj mult[MONT_MAX_S];
    static _Thread_local fp pre[MONT_MAX_S + 1], suf[MONT_MAX_S + 1];

    /* kernel multiples [1]K .. [s]K */
    mult[0] = *K;
    if (s >= 2)
        mont_xdbl(&mult[1], K, &a24);
    for (size_t i = 2; i < s; i++)
        mont_xadd(&mult[i], &mult[i - 1], K, &mult[i - 2]);

    /* PX = prod X_i, PZ = prod Z_i, prods[i] = X_i Z_i */
    fp PX, PZ;
    fp_copy(&PX, &fp_one);
    fp_copy(&PZ, &fp_one);
    fp_copy(&pre[0], &fp_one);
    for (size_t i = 0; i < s; i++) {
        fp_mul3(&PX, &PX, &mult[i].x);
        fp_mul3(&PZ, &PZ, &mult[i].z);
        fp t;
        fp_mul3(&t, &mult[i].x, &mult[i].z);
        fp_mul3(&pre[i + 1], &pre[i], &t);
    }
    fp_copy(&suf[s], &fp_one);
    for (size_t i = s; i-- > 0;) {
        fp t;
        fp_mul3(&t, &mult[i].x, &mult[i].z);
        fp_mul3(&suf[i], &suf[i + 1], &t);
    }

    /* T = sum_i (X_i^2 - Z_i^2) * prod_{j != i} (X_j Z_j) */
    fp T;
    fp_copy(&T, &fp_zero);
    for (size_t i = 0; i < s; i++) {
        fp xx, zz, d, t;
        fp_sq2(&xx, &mult[i].x);
        fp_sq2(&zz, &mult[i].z);
        fp_sub3(&d, &xx, &zz);
        fp_mul3(&t, &d, &pre[i]);
        fp_mul3(&t, &t, &suf[i + 1]);
        fp_add3(&T, &T, &t);
    }

    /* A' : C' = PX (A PX PZ - 6 C T) : C PZ^3 */
    fp six, t0, t1;
    fp_set(&six, 6);
    fp_mul3(&t0, &A->x, &PX);
    fp_mul3(&t0, &t0, &PZ);               /* A PX PZ */
    fp_mul3(&t1, &A->z, &T);
    fp_mul3(&t1, &t1, &six);              /* 6 C T */
    fp_sub3(&t0, &t0, &t1);
    fp num, den;
    fp_mul3(&num, &PX, &t0);
    fp_sq2(&t1, &PZ);
    fp_mul3(&t1, &t1, &PZ);               /* PZ^3 */
    fp_mul3(&den, &A->z, &t1);
    Aout->x = num;
    Aout->z = den;

    /* push the requested points through */
    for (size_t n = 0; n < npush; n++) {
        if (proj_is_infinity(&push[n]))
            continue;
        fp an, ad;
        fp_copy(&an, &fp_one);
        fp_copy(&ad, &fp_one);
        for (size_t i = 0; i < s; i++) {
            fp u, v, w;
            fp_mul3(&u, &push[n].x, &mult[i].x);
            fp_mul3(&v, &push[n].z, &mult[i].z);
            fp_sub3(&w, &u, &v);
            fp_mul3(&an, &an, &w);          /* X X_i - Z Z_i */
            fp_mul3(&u, &push[n].x, &mult[i].z);
            fp_mul3(&v, &push[n].z, &mult[i].x);
            fp_sub3(&w, &u, &v);
            fp_mul3(&ad, &ad, &w);          /* X Z_i - Z X_i */
        }
        fp_sq2(&an, &an);
        fp_sq2(&ad, &ad);
        fp_mul3(&push[n].x, &push[n].x, &an);
        fp_mul3(&push[n].z, &push[n].z, &ad);
    }
}


==> anc/mcsi-ref/src/rng.c <==
#include <stdio.h>
#include <string.h>

#include "rng.h"
#include "sha256.h"

#if defined(__linux__)
#include <sys/random.h>
#endif

static int deterministic = 0;
static uint8_t det_key[32];
static uint64_t det_ctr = 0;

void mcsi_rng_seed_for_tests(const uint8_t seed[32])
{
    memcpy(det_key, seed, 32);
    det_ctr = 0;
    deterministic = 1;
}

void mcsi_rng_use_system(void) { deterministic = 0; }

void mcsi_randombytes(uint8_t *out, size_t len)
{
    if (deterministic) {
        while (len) {
            uint8_t blk[32], in[40];
            memcpy(in, det_key, 32);
            for (size_t i = 0; i < 8; i++)
                in[32 + i] = (uint8_t)(det_ctr >> (8 * i));
            det_ctr++;
            mcsi_sha256(blk, in, sizeof in);
            size_t n = len < 32 ? len : 32;
            memcpy(out, blk, n);
            out += n;
            len -= n;
        }
        return;
    }
#if defined(__linux__)
    while (len) {
        ssize_t n = getrandom(out, len, 0);
        if (n <= 0) continue;
        out += n;
        len -= (size_t)n;
    }
#else
    FILE *f = fopen("/dev/urandom", "rb");
    if (!f) abort();
    if (fread(out, 1, len, f) != len) abort();
    fclose(f);
#endif
}


==> anc/mcsi-ref/src/sha256.c <==
#include <string.h>

#include "sha256.h"

static const uint32_t K[64] = {
    0x428a2f98,0x71374491,0xb5c0fbcf,0xe9b5dba5,0x3956c25b,0x59f111f1,0x923f82a4,0xab1c5ed5,
    0xd807aa98,0x12835b01,0x243185be,0x550c7dc3,0x72be5d74,0x80deb1fe,0x9bdc06a7,0xc19bf174,
    0xe49b69c1,0xefbe4786,0x0fc19dc6,0x240ca1cc,0x2de92c6f,0x4a7484aa,0x5cb0a9dc,0x76f988da,
    0x983e5152,0xa831c66d,0xb00327c8,0xbf597fc7,0xc6e00bf3,0xd5a79147,0x06ca6351,0x14292967,
    0x27b70a85,0x2e1b2138,0x4d2c6dfc,0x53380d13,0x650a7354,0x766a0abb,0x81c2c92e,0x92722c85,
    0xa2bfe8a1,0xa81a664b,0xc24b8b70,0xc76c51a3,0xd192e819,0xd6990624,0xf40e3585,0x106aa070,
    0x19a4c116,0x1e376c08,0x2748774c,0x34b0bcb5,0x391c0cb3,0x4ed8aa4a,0x5b9cca4f,0x682e6ff3,
    0x748f82ee,0x78a5636f,0x84c87814,0x8cc70208,0x90befffa,0xa4506ceb,0xbef9a3f7,0xc67178f2 };

#define ROR(x,n) (((x) >> (n)) | ((x) << (32 - (n))))

static void compress(uint32_t h[8], const uint8_t blk[64])
{
    uint32_t w[64];
    for (int i = 0; i < 16; i++)
        w[i] = ((uint32_t)blk[4*i] << 24) | ((uint32_t)blk[4*i+1] << 16) |
               ((uint32_t)blk[4*i+2] << 8) | (uint32_t)blk[4*i+3];
    for (int i = 16; i < 64; i++) {
        uint32_t s0 = ROR(w[i-15],7) ^ ROR(w[i-15],18) ^ (w[i-15] >> 3);
        uint32_t s1 = ROR(w[i-2],17) ^ ROR(w[i-2],19) ^ (w[i-2] >> 10);
        w[i] = w[i-16] + s0 + w[i-7] + s1;
    }
    uint32_t a=h[0],b=h[1],c=h[2],d=h[3],e=h[4],f=h[5],g=h[6],hh=h[7];
    for (int i = 0; i < 64; i++) {
        uint32_t S1 = ROR(e,6) ^ ROR(e,11) ^ ROR(e,25);
        uint32_t ch = (e & f) ^ ((~e) & g);
        uint32_t t1 = hh + S1 + ch + K[i] + w[i];
        uint32_t S0 = ROR(a,2) ^ ROR(a,13) ^ ROR(a,22);
        uint32_t maj = (a & b) ^ (a & c) ^ (b & c);
        uint32_t t2 = S0 + maj;
        hh=g; g=f; f=e; e=d+t1; d=c; c=b; b=a; a=t1+t2;
    }
    h[0]+=a; h[1]+=b; h[2]+=c; h[3]+=d; h[4]+=e; h[5]+=f; h[6]+=g; h[7]+=hh;
}

void mcsi_sha256_init(sha256_ctx *c)
{
    static const uint32_t iv[8] = {0x6a09e667,0xbb67ae85,0x3c6ef372,0xa54ff53a,
                                   0x510e527f,0x9b05688c,0x1f83d9ab,0x5be0cd19};
    memcpy(c->h, iv, sizeof iv);
    c->buflen = 0;
    c->total = 0;
}

void mcsi_sha256_update(sha256_ctx *c, const uint8_t *in, size_t len)
{
    c->total += len;
    while (len) {
        size_t n = SHA256_BLOCK_LEN - c->buflen;
        if (n > len) n = len;
        memcpy(c->buf + c->buflen, in, n);
        c->buflen += n; in += n; len -= n;
        if (c->buflen == SHA256_BLOCK_LEN) {
            compress(c->h, c->buf);
            c->buflen = 0;
        }
    }
}

void mcsi_sha256_final(uint8_t out[SHA256_DIGEST_LEN], sha256_ctx *c)
{
    uint64_t bits = c->total * 8;
    uint8_t pad = 0x80;
    mcsi_sha256_update(c, &pad, 1);
    uint8_t zero = 0;
    while (c->buflen != 56)
        mcsi_sha256_update(c, &zero, 1);
    uint8_t len[8];
    for (int i = 0; i < 8; i++) len[i] = (uint8_t)(bits >> (56 - 8*i));
    mcsi_sha256_update(c, len, 8);
    for (int i = 0; i < 8; i++) {
        out[4*i]   = (uint8_t)(c->h[i] >> 24);
        out[4*i+1] = (uint8_t)(c->h[i] >> 16);
        out[4*i+2] = (uint8_t)(c->h[i] >> 8);
        out[4*i+3] = (uint8_t)(c->h[i]);
    }
}

void mcsi_sha256(uint8_t out[SHA256_DIGEST_LEN], const uint8_t *in, size_t len)
{
    sha256_ctx c;
    mcsi_sha256_init(&c);
    mcsi_sha256_update(&c, in, len);
    mcsi_sha256_final(out, &c);
}

void mcsi_hmac_sha256(uint8_t out[SHA256_DIGEST_LEN],
                      const uint8_t *key, size_t keylen,
                      const uint8_t *msg, size_t msglen)
{
    uint8_t k[SHA256_BLOCK_LEN] = {0};
    if (keylen > SHA256_BLOCK_LEN)
        mcsi_sha256(k, key, keylen);
    else
        memcpy(k, key, keylen);
    uint8_t ipad[SHA256_BLOCK_LEN], opad[SHA256_BLOCK_LEN];
    for (int i = 0; i < SHA256_BLOCK_LEN; i++) {
        ipad[i] = k[i] ^ 0x36;
        opad[i] = k[i] ^ 0x5c;
    }
    uint8_t inner[SHA256_DIGEST_LEN];
    sha256_ctx c;
    mcsi_sha256_init(&c);
    mcsi_sha256_update(&c, ipad, SHA256_BLOCK_LEN);
    mcsi_sha256_update(&c, msg, msglen);
    mcsi_sha256_final(inner, &c);
    mcsi_sha256_init(&c);
    mcsi_sha256_update(&c, opad, SHA256_BLOCK_LEN);
    mcsi_sha256_update(&c, inner, SHA256_DIGEST_LEN);
    mcsi_sha256_final(out, &c);
}


==> anc/mcsi-ref/src/u512.c <==
#include "u512.h"

void u512_set(u512 *x, uint64_t v)
{
    x->c[0] = v;
    for (size_t i = 1; i < FP_LIMBS; i++)
        x->c[i] = 0;
}

void u512_from_limbs(u512 *x, const uint64_t limbs[FP_LIMBS])
{
    for (size_t i = 0; i < FP_LIMBS; i++)
        x->c[i] = limbs[i];
}

int u512_bit(const u512 *x, size_t i)
{
    if (i >= 64 * FP_LIMBS)
        return 0;
    return (int)((x->c[i / 64] >> (i % 64)) & 1);
}

int u512_iszero(const u512 *x)
{
    uint64_t acc = 0;
    for (size_t i = 0; i < FP_LIMBS; i++)
        acc |= x->c[i];
    return acc == 0;
}

int u512_cmp(const u512 *a, const u512 *b)
{
    for (size_t i = FP_LIMBS; i-- > 0;) {
        if (a->c[i] < b->c[i]) return -1;
        if (a->c[i] > b->c[i]) return 1;
    }
    return 0;
}

size_t u512_bitlen(const u512 *x)
{
    for (size_t i = FP_LIMBS; i-- > 0;) {
        if (x->c[i]) {
            size_t n = 0;
            uint64_t v = x->c[i];
            while (v) { v >>= 1; n++; }
            return 64 * i + n;
        }
    }
    return 0;
}

uint64_t u512_add3(u512 *r, const u512 *a, const u512 *b)
{
    mcsi_u128 carry = 0;
    for (size_t i = 0; i < FP_LIMBS; i++) {
        carry += (mcsi_u128)a->c[i] + b->c[i];
        r->c[i] = (uint64_t)carry;
        carry >>= 64;
    }
    return (uint64_t)carry;
}

uint64_t u512_sub3(u512 *r, const u512 *a, const u512 *b)
{
    mcsi_u128 borrow = 0;
    for (size_t i = 0; i < FP_LIMBS; i++) {
        mcsi_u128 t = (mcsi_u128)a->c[i] - b->c[i] - borrow;
        r->c[i] = (uint64_t)t;
        borrow = (t >> 64) & 1;
    }
    return (uint64_t)borrow;
}

uint64_t u512_mul_small(u512 *r, const u512 *a, uint64_t b)
{
    mcsi_u128 carry = 0;
    for (size_t i = 0; i < FP_LIMBS; i++) {
        carry += (mcsi_u128)a->c[i] * b;
        r->c[i] = (uint64_t)carry;
        carry >>= 64;
    }
    return (uint64_t)carry;
}

void u512_div_small(u512 *r, const u512 *a, uint64_t b)
{
    mcsi_u128 rem = 0;
    for (size_t i = FP_LIMBS; i-- > 0;) {
        mcsi_u128 cur = (rem << 64) | a->c[i];
        r->c[i] = (uint64_t)(cur / b);
        rem = cur % b;
    }
}


==> anc/mcsi-ref/test/check_fp.py <==
#!/usr/bin/env python3
"""Check the output of test_fp against Python's own modular arithmetic."""
import sys
import os

sys.path.insert(0, os.path.join(os.path.dirname(__file__), "..", "ref"))
from mcsi_ref import csidh512  # noqa: E402

p = csidh512().p
lines = open(sys.argv[1]).read().split("\n")

ok = bad = 0
cur = {}
for line in lines:
    if not line.strip():
        continue
    parts = line.split()
    tag = parts[0]
    if tag in ("one_is_fp_one", "zero_is_zero", "inv_roundtrip"):
        if parts[1] == "1":
            ok += 1
        else:
            bad += 1
            print("FAIL", line)
        continue
    if tag == "sq?":
        want = 1 if (cur["a"] == 0 or pow(cur["a"], (p - 1) // 2, p) == 1) else 0
        if want == int(parts[1]):
            ok += 1
        else:
            bad += 1
            print("FAIL legendre", cur["a"], parts[1], want)
        cur = {}
        continue
    val = int(parts[1], 16)
    if tag in ("a", "b"):
        cur[tag] = val
        continue
    a, b = cur["a"], cur["b"]
    want = {
        "add": (a + b) % p,
        "sub": (a - b) % p,
        "mul": a * b % p,
        "sq": a * a % p,
        "neg": (-a) % p,
        "inv": pow(a, p - 2, p),
    }[tag]
    if want == val:
        ok += 1
    else:
        bad += 1
        print("FAIL", tag, "got", hex(val), "want", hex(want))

print(f"{ok} checks passed, {bad} failed")
sys.exit(1 if bad else 0)


==> anc/mcsi-ref/test/ct_check.c <==
/* A constant time audit in the style of Langley's ctgrind.
 *
 * Secret data is handed to valgrind's memcheck as uninitialised memory.
 * Memcheck then reports every branch, every memory index and every division
 * whose outcome depends on it.  A report is therefore a real secret dependent
 * control flow or memory access, not a guess.
 *
 *     valgrind --error-limit=no ./build/ct_check action
 *
 * The point of this program is to document honestly where the reference
 * implementation is not constant time.  It is not a fix.
 */
#include <stdio.h>
#include <string.h>

#include <valgrind/memcheck.h>

#include "mcsi.h"
#include "rng.h"

#define SECRET(p, n)   VALGRIND_MAKE_MEM_UNDEFINED((p), (n))
#define PUBLIC(p, n)   VALGRIND_MAKE_MEM_DEFINED((p), (n))

static void audit_action(void)
{
    csidh_private sk;
    csidh_public out;
    csidh_private_gen(&sk);
    SECRET(&sk, sizeof sk);
    csidh_action(&out, &csidh_base, &sk);
    PUBLIC(&out, sizeof out);
    printf("action done, A[0] = %016llx\n", (unsigned long long)out.A.c[0]);
}

static void audit_field(void)
{
    fp a, b, r;
    uint8_t buf[FP_BYTES];
    mcsi_randombytes(buf, sizeof buf);
    buf[0] &= 0x3f;
    fp_dec(&a, buf);
    mcsi_randombytes(buf, sizeof buf);
    buf[0] &= 0x3f;
    fp_dec(&b, buf);

    SECRET(&a, sizeof a);
    fp_mul3(&r, &a, &b);
    fp_sq2(&r, &r);
    fp_add3(&r, &r, &b);
    fp_sub3(&r, &r, &b);
    fp_cswap(&r, &b, 1);
    PUBLIC(&r, sizeof r);
    printf("field done, r[0] = %016llx\n", (unsigned long long)r.c[0]);

    /* the exponentiations are separate: their exponent is public but their
     * base is secret */
    SECRET(&a, sizeof a);
    fp_inv(&r, &a);
    PUBLIC(&r, sizeof r);
    printf("inv done, r[0] = %016llx\n", (unsigned long long)r.c[0]);

    SECRET(&a, sizeof a);
    int s = fp_issquare(&a);
    PUBLIC(&s, sizeof s);
    printf("legendre done, s = %d\n", s);
}

static void audit_ladder(void)
{
    proj A, a24, P, Q;
    fp_copy(&A.x, &fp_zero);
    fp_copy(&A.z, &fp_one);
    mont_a24(&a24, &A);

    uint8_t buf[FP_BYTES];
    mcsi_randombytes(buf, sizeof buf);
    buf[0] &= 0x3f;
    fp_dec(&P.x, buf);
    fp_copy(&P.z, &fp_one);

    u512 k;
    u512_from_limbs(&k, FP_P_PLUS_1);
    SECRET(&k, sizeof k);
    mont_xmul(&Q, &P, &k, &a24);
    PUBLIC(&Q, sizeof Q);
    printf("ladder done, X[0] = %016llx\n", (unsigned long long)Q.x.c[0]);
}

static void audit_symmetric(void)
{
    uint8_t key[MCSI_KEY_LEN], nonce[MCSI_NONCE_LEN];
    uint8_t msg[FP_BYTES], ct[FP_BYTES + MCSI_TAG_LEN], pt[FP_BYTES];
    mcsi_randombytes(key, sizeof key);
    mcsi_randombytes(nonce, sizeof nonce);
    mcsi_randombytes(msg, sizeof msg);

    SECRET(key, sizeof key);
    SECRET(msg, sizeof msg);
    mcsi_aead_encrypt(ct, key, nonce, nonce, sizeof nonce, msg, sizeof msg);
    PUBLIC(ct, sizeof ct);
    int good = mcsi_aead_decrypt(pt, key, nonce, nonce, sizeof nonce,
                                 ct, sizeof ct);
    PUBLIC(&good, sizeof good);
    PUBLIC(pt, sizeof pt);
    printf("symmetric done, ok = %d, ct[0] = %02x\n", good, ct[0]);
}

int main(int argc, char **argv)
{
    const char *what = argc > 1 ? argv[1] : "all";
    if (!RUNNING_ON_VALGRIND)
        printf("note: not running under valgrind, this reports nothing\n");

    if (!strcmp(what, "field") || !strcmp(what, "all")) audit_field();
    if (!strcmp(what, "ladder") || !strcmp(what, "all")) audit_ladder();
    if (!strcmp(what, "symmetric") || !strcmp(what, "all")) audit_symmetric();
    if (!strcmp(what, "action") || !strcmp(what, "all")) audit_action();
    return 0;
}


==> anc/mcsi-ref/test/fuzz.c <==
/* A fuzzer for everything in MCSI that touches attacker supplied bytes.
 *
 * The protocol has four places where data from the wire reaches the code: the
 * decoding of a public key, the validation routine, the authenticated
 * decryption, and the two protocol steps that call all three.  This program
 * feeds each of them random and mutated input and checks two things: that
 * nothing crashes, and that nothing forged is ever accepted.
 *
 * Build it under the address and undefined behaviour sanitizers, which is
 * what "make fuzz" does; without them a memory error may pass unnoticed.
 *
 *     ./fuzz [fast iterations] [slow iterations] [seed]
 *
 * The generator is deterministic, so a failure can be reproduced from the
 * seed printed in the header.
 */
#define _POSIX_C_SOURCE 200809L

#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#include "mcsi.h"
#include "rng.h"

static uint64_t rs;
static uint64_t nxt(void)
{
    uint64_t z = (rs += 0x9e3779b97f4a7c15ULL);
    z = (z ^ (z >> 30)) * 0xbf58476d1ce4e5b9ULL;
    z = (z ^ (z >> 27)) * 0x94d049bb133111ebULL;
    return z ^ (z >> 31);
}
static void fill(uint8_t *b, size_t n)
{
    for (size_t i = 0; i < n; i++) b[i] = (uint8_t)nxt();
}

/* Corrupt a buffer the way a network does: a bit flip, a byte, a run, a
 * truncation of the value, or a wholesale replacement. */
static void mutate(uint8_t *b, size_t n)
{
    switch (nxt() % 5) {
    case 0: b[nxt() % n] ^= (uint8_t)(1u << (nxt() % 8)); break;
    case 1: b[nxt() % n] = (uint8_t)nxt(); break;
    case 2: {
        size_t off = nxt() % n, len = 1 + nxt() % (n - off);
        fill(b + off, len);
        break;
    }
    case 3: {
        size_t off = nxt() % n, len = 1 + nxt() % 8;
        if (off + len > n) len = n - off;
        memset(b + off, 0, len);
        break;
    }
    default: fill(b, n); break;
    }
}

static long accepted_forgeries = 0;
static long decoded = 0, rejected_decode = 0;
static long validated = 0, rejected_validate = 0;

int main(int argc, char **argv)
{
    long fast = argc > 1 ? atol(argv[1]) : 200000;
    long slow = argc > 2 ? atol(argv[2]) : 2000;
    uint64_t seed = argc > 3 ? strtoull(argv[3], NULL, 0)
                             : 0x5eed1234abcd0001ULL;
    rs = seed;

    printf("MCSI fuzzer\n");
    printf("  seed  : 0x%016llx\n", (unsigned long long)seed);
    printf("  fast  : %ld iterations of the wire facing paths\n", fast);
    printf("  slow  : %ld iterations of validation and the group action\n\n",
           slow);

    /* ---- a real pair, so that we can also fuzz around valid messages ---- */
    mcsi_keypair A, B;
    mcsi_keygen(&A);
    mcsi_keygen(&B);
    mcsi_ctx ca, cb;
    if (!mcsi_peer_ctx(&ca, &A, &B.pk) || !mcsi_peer_ctx(&cb, &B, &A.pk)) {
        printf("setup failed\n");
        return 1;
    }
    mcsi_state st;
    uint8_t m1[MCSI_MSG_BYTES], m2[MCSI_MSG_BYTES];
    uint8_t ka[MCSI_SESSION_KEY_BYTES], kb[MCSI_SESSION_KEY_BYTES];
    mcsi_init(&ca, &st, m1);
    if (!mcsi_resp(&cb, m1, kb, m2)) { printf("setup resp failed\n"); return 1; }
    if (!mcsi_fin(&ca, &st, m2, ka)) { printf("setup fin failed\n"); return 1; }

    /* ---- public key decoding ---- */
    for (long i = 0; i < fast; i++) {
        uint8_t buf[FP_BYTES];
        csidh_public pk;
        fill(buf, sizeof buf);
        if (i % 3 == 0) buf[0] &= 0x7f;         /* often in range */
        if (csidh_public_dec(&pk, buf)) {
            decoded++;
            /* whatever came back must re-encode to the same bytes */
            uint8_t back[FP_BYTES];
            csidh_public_enc(back, &pk);
            if (memcmp(back, buf, FP_BYTES) != 0) {
                printf("FAIL: decode then encode changed the bytes at %ld\n", i);
                return 1;
            }
        } else {
            rejected_decode++;
        }
    }

    /* ---- authenticated decryption ---- */
    for (long i = 0; i < fast; i++) {
        uint8_t key[MCSI_KEY_LEN], nonce[MCSI_NONCE_LEN];
        uint8_t ad[64], ct[FP_BYTES + MCSI_TAG_LEN], pt[FP_BYTES];
        size_t adlen = nxt() % sizeof ad;
        size_t ctlen = nxt() % (sizeof ct + 1);
        fill(key, sizeof key);
        fill(nonce, sizeof nonce);
        fill(ad, sizeof ad);
        fill(ct, sizeof ct);
        if (mcsi_aead_decrypt(pt, key, nonce, ad, adlen, ct, ctlen)) {
            accepted_forgeries++;
            printf("FAIL: random ciphertext accepted at %ld\n", i);
            return 1;
        }
    }

    /* ---- the two protocol steps, random and mutated input ---- */
    for (long i = 0; i < fast; i++) {
        uint8_t bad[MCSI_MSG_BYTES], out[MCSI_MSG_BYTES];
        uint8_t k[MCSI_SESSION_KEY_BYTES];

        if (i % 2 == 0) fill(bad, sizeof bad);
        else { memcpy(bad, m1, sizeof bad); mutate(bad, sizeof bad); }
        if (mcsi_resp(&cb, bad, k, out)) {
            /* an unmodified copy is the one case that may legitimately pass */
            if (memcmp(bad, m1, sizeof bad) != 0) {
                accepted_forgeries++;
                printf("FAIL: Resp accepted a forged first message at %ld\n", i);
                return 1;
            }
        }

        if (i % 2 == 0) fill(bad, sizeof bad);
        else { memcpy(bad, m2, sizeof bad); mutate(bad, sizeof bad); }
        if (mcsi_fin(&ca, &st, bad, k)) {
            if (memcmp(bad, m2, sizeof bad) != 0) {
                accepted_forgeries++;
                printf("FAIL: Fin accepted a forged reply at %ld\n", i);
                return 1;
            }
        }
    }

    /* ---- validation, which is the slow one ---- */
    for (long i = 0; i < slow; i++) {
        csidh_public pk;
        uint8_t buf[FP_BYTES];
        do {
            fill(buf, sizeof buf);
            buf[0] &= 0x3f;
        } while (!csidh_public_dec(&pk, buf));
        if (csidh_validate(&pk)) {
            validated++;
            printf("note: a random coefficient validated at iteration %ld, "
                   "which should happen about once in 2^255 draws\n", i);
        } else {
            rejected_validate++;
        }
    }

    /* ---- a peer context built from a fuzzed static key ---- */
    for (long i = 0; i < slow / 10 + 1; i++) {
        csidh_public pk;
        uint8_t buf[FP_BYTES];
        do {
            fill(buf, sizeof buf);
            buf[0] &= 0x3f;
        } while (!csidh_public_dec(&pk, buf));
        mcsi_ctx c;
        if (mcsi_peer_ctx(&c, &A, &pk)) {
            printf("FAIL: PeerCtx accepted a random static key at %ld\n", i);
            return 1;
        }
    }

    printf("public key decoding : %ld accepted, %ld rejected as out of range\n",
           decoded, rejected_decode);
    printf("authenticated decryption : %ld random ciphertexts, none accepted\n",
           fast);
    printf("Resp and Fin : %ld forged messages each, none accepted\n", fast);
    printf("Validate : %ld random coefficients, %ld rejected, %ld accepted\n",
           slow, rejected_validate, validated);
    printf("PeerCtx : %ld random static keys, none accepted\n", slow / 10 + 1);
    printf("\nno crashes, no accepted forgeries\n");
    return accepted_forgeries != 0;
}


==> anc/mcsi-ref/test/kat.c <==
/* Emit known-answer vectors for the MCSI protocol.
 * Every input is fixed, so ref/kat.py must reproduce this output exactly. */
#include <stdio.h>
#include <string.h>

#include "mcsi.h"
#include "rng.h"

static void hx(const char *tag, const uint8_t *b, size_t n)
{
    printf("%s ", tag);
    for (size_t i = 0; i < n; i++) printf("%02x", b[i]);
    printf("\n");
}

static void pub(const char *tag, const csidh_public *pk)
{
    uint8_t b[FP_BYTES];
    csidh_public_enc(b, pk);
    hx(tag, b, FP_BYTES);
}

int main(void)
{
    uint8_t seed[32] = {0};
    mcsi_rng_seed_for_tests(seed);

    mcsi_keypair A, B;
    csidh_private u, w;
    for (int i = 0; i < CSIDH_N; i++) {
        A.sk.e[i] = (int8_t)((i % 11) - 5);
        B.sk.e[i] = (int8_t)(((i * 7 + 3) % 11) - 5);
        u.e[i]    = (int8_t)(((i * 3 + 1) % 11) - 5);
        w.e[i]    = (int8_t)(((i * 5 + 2) % 11) - 5);
    }
    csidh_action(&A.pk, &csidh_base, &A.sk);
    csidh_action(&B.pk, &csidh_base, &B.sk);
    pub("pk_a", &A.pk);
    pub("pk_b", &B.pk);

    mcsi_ctx ca, cb;
    if (!mcsi_peer_ctx(&ca, &A, &B.pk)) { printf("ctx_a_fail\n"); return 1; }
    if (!mcsi_peer_ctx(&cb, &B, &A.pk)) { printf("ctx_b_fail\n"); return 1; }
    pub("z_ss", &ca.z_ss);
    hx("k_out_a", ca.k_out, MCSI_KEY_LEN);
    hx("k_in_a", ca.k_in, MCSI_KEY_LEN);

    uint8_t r_a[MCSI_NONCE_LEN], r_b[MCSI_NONCE_LEN];
    for (int i = 0; i < MCSI_NONCE_LEN; i++) { r_a[i] = (uint8_t)i; r_b[i] = (uint8_t)(0x10 + i); }

    mcsi_state st;
    uint8_t m1[MCSI_MSG_BYTES], m2[MCSI_MSG_BYTES];
    uint8_t ka[MCSI_SESSION_KEY_BYTES], kb[MCSI_SESSION_KEY_BYTES];

    mcsi_init_with(&ca, &st, m1, &u, r_a);
    hx("m1", m1, MCSI_MSG_BYTES);
    if (!mcsi_resp_with(&cb, m1, kb, m2, &w, r_b)) { printf("resp_fail\n"); return 1; }
    hx("m2", m2, MCSI_MSG_BYTES);
    if (!mcsi_fin(&ca, &st, m2, ka)) { printf("fin_fail\n"); return 1; }
    hx("key_a", ka, MCSI_SESSION_KEY_BYTES);
    hx("key_b", kb, MCSI_SESSION_KEY_BYTES);
    printf("agree %d\n", memcmp(ka, kb, sizeof ka) == 0);
    return 0;
}


==> anc/mcsi-ref/test/test_fp.c <==
/* Dumps field arithmetic results for cross-checking against Python.
 * Usage: ./test_fp  > out.txt   then  python3 test/check_fp.py out.txt
 */
#include <stdio.h>
#include <string.h>

#include "fp.h"

static uint64_t rng_state = 0x0123456789abcdefULL;

static uint64_t next(void)
{
    /* splitmix64, deterministic so the Python side can reproduce it */
    uint64_t z = (rng_state += 0x9e3779b97f4a7c15ULL);
    z = (z ^ (z >> 30)) * 0xbf58476d1ce4e5b9ULL;
    z = (z ^ (z >> 27)) * 0x94d049bb133111ebULL;
    return z ^ (z >> 31);
}

static void rand_bytes(uint8_t b[FP_BYTES])
{
    for (size_t i = 0; i < FP_BYTES; i += 8) {
        uint64_t v = next();
        for (size_t j = 0; j < 8; j++) b[i + j] = (uint8_t)(v >> (8 * j));
    }
    b[0] &= 0x3f;               /* keep the value below p */
}

static void show(const char *tag, const fp *a)
{
    uint8_t b[FP_BYTES];
    fp_enc(b, a);
    printf("%s ", tag);
    for (size_t i = 0; i < FP_BYTES; i++) printf("%02x", b[i]);
    printf("\n");
}

int main(void)
{
    for (int iter = 0; iter < 40; iter++) {
        uint8_t ba[FP_BYTES], bb[FP_BYTES];
        fp a, b, r;
        rand_bytes(ba);
        rand_bytes(bb);
        if (!fp_dec(&a, ba) || !fp_dec(&b, bb)) { printf("DECFAIL\n"); continue; }

        show("a", &a);
        show("b", &b);
        fp_add3(&r, &a, &b); show("add", &r);
        fp_sub3(&r, &a, &b); show("sub", &r);
        fp_mul3(&r, &a, &b); show("mul", &r);
        fp_sq2(&r, &a);      show("sq", &r);
        fp_neg(&r, &a);      show("neg", &r);
        fp_inv(&r, &a);      show("inv", &r);
        printf("sq? %d\n", fp_issquare(&a));
    }

    /* a couple of structural checks that do not need Python */
    fp one, t;
    fp_set(&one, 1);
    printf("one_is_fp_one %d\n", fp_eq(&one, &fp_one));
    fp_set(&t, 0);
    printf("zero_is_zero %d\n", fp_iszero(&t));
    fp a, ia, prod;
    fp_set(&a, 123456789);
    fp_inv(&ia, &a);
    fp_mul3(&prod, &a, &ia);
    printf("inv_roundtrip %d\n", fp_eq(&prod, &fp_one));
    return 0;
}


==> anc/mcsi-ref/test/test_mcsi.c <==
/* The test suite for the MCSI reference implementation.
 *
 * Everything here is self contained: published test vectors for the hash
 * primitives, algebraic identities for the field and the curve arithmetic,
 * a known answer vector for the protocol, and the negative cases that a key
 * exchange has to reject.  Run it with
 *
 *     make test
 *
 * A failing check prints the file and line and the run continues, so one run
 * reports every problem rather than only the first.
 */
#define _POSIX_C_SOURCE 200809L

#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#include "mcsi.h"
#include "sha256.h"
#include "rng.h"

static int checks = 0, failures = 0;

static void ok_at(int cond, const char *what, const char *file, int line)
{
    checks++;
    if (!cond) {
        failures++;
        printf("  FAIL  %s   (%s:%d)\n", what, file, line);
    }
}
#define ok(cond) ok_at((cond), #cond, __FILE__, __LINE__)
#define ok_msg(cond, msg) ok_at((cond), (msg), __FILE__, __LINE__)

static void section(const char *name) { printf("%s\n", name); }

static int hex_eq(const uint8_t *got, size_t n, const char *want)
{
    char buf[3];
    for (size_t i = 0; i < n; i++) {
        snprintf(buf, sizeof buf, "%02x", got[i]);
        if (buf[0] != want[2 * i] || buf[1] != want[2 * i + 1])
            return 0;
    }
    return want[2 * n] == '\0';
}


/* a deterministic stream so that failures are reproducible */
static uint64_t rs = 0x243f6a8885a308d3ULL;
static uint64_t nxt(void)
{
    uint64_t z = (rs += 0x9e3779b97f4a7c15ULL);
    z = (z ^ (z >> 30)) * 0xbf58476d1ce4e5b9ULL;
    z = (z ^ (z >> 27)) * 0x94d049bb133111ebULL;
    return z ^ (z >> 31);
}
static void rand_fp(fp *r)
{
    uint8_t b[FP_BYTES];
    do {
        for (size_t i = 0; i < FP_BYTES; i += 8) {
            uint64_t v = nxt();
            for (size_t j = 0; j < 8; j++) b[i + j] = (uint8_t)(v >> (8 * j));
        }
        b[0] &= 0x3f;
    } while (!fp_dec(r, b) || fp_iszero(r));
}

/* --------------------------------------------------------------------- */

static void test_u512(void)
{
    section("512-bit integers");

    u512 a, b, c;
    u512_set(&a, 0);
    ok(u512_iszero(&a));
    ok(u512_bitlen(&a) == 0);

    u512_set(&a, 1);
    ok(u512_bitlen(&a) == 1);
    ok(u512_bit(&a, 0) == 1 && u512_bit(&a, 1) == 0);
    ok_msg(u512_bit(&a, 512) == 0, "a bit index past the top reads as zero");
    ok_msg(u512_bit(&a, 100000) == 0, "so does a wildly out of range one");

    /* the largest single limb, doubled, must carry into limb one */
    u512_set(&a, 0xffffffffffffffffULL);
    ok(u512_add3(&c, &a, &a) == 0);
    ok(c.c[0] == 0xfffffffffffffffeULL && c.c[1] == 1);
    ok(u512_bitlen(&c) == 65);

    /* subtraction is the inverse of addition */
    ok(u512_sub3(&b, &c, &a) == 0);
    ok(u512_cmp(&b, &a) == 0);

    /* borrowing out of zero wraps and reports the borrow */
    u512_set(&a, 0);
    u512_set(&b, 1);
    ok(u512_sub3(&c, &a, &b) == 1);
    for (size_t i = 0; i < FP_LIMBS; i++) ok(c.c[i] == 0xffffffffffffffffULL);

    /* multiply then divide by the same small factor */
    u512_from_limbs(&a, FP_P_PLUS_1);
    for (size_t i = 0; i < CSIDH_N; i++) {
        u512_div_small(&b, &a, CSIDH_ELLS[i]);
        u512_mul_small(&c, &b, CSIDH_ELLS[i]);
        ok_msg(u512_cmp(&c, &a) == 0, "p+1 is divisible by every ell");
    }

    /* p+1 = 4 * prod ells */
    u512_from_limbs(&a, FP_P_PLUS_1);
    for (size_t i = 0; i < CSIDH_N; i++)
        u512_div_small(&a, &a, CSIDH_ELLS[i]);
    u512_set(&b, 4);
    ok_msg(u512_cmp(&a, &b) == 0, "p + 1 = 4 * prod ell_i");

    /* the tabulated cofactors are (p+1)/ell */
    for (size_t i = 0; i < CSIDH_N; i++) {
        u512 cof, back;
        u512_from_limbs(&cof, CSIDH_COFACTOR[i]);
        u512_mul_small(&back, &cof, CSIDH_ELLS[i]);
        u512_from_limbs(&a, FP_P_PLUS_1);
        ok_msg(u512_cmp(&back, &a) == 0, "cofactor table entry");
    }
}

static void test_fp(void)
{
    section("field arithmetic");

    fp a, b, c, d;
    fp_set(&a, 0);
    ok(fp_iszero(&a));
    ok(fp_eq(&a, &fp_zero));
    fp_set(&b, 1);
    ok(fp_eq(&b, &fp_one));

    for (int i = 0; i < 20; i++) {
        rand_fp(&a);
        rand_fp(&b);

        /* commutativity and associativity */
        fp_mul3(&c, &a, &b);
        fp_mul3(&d, &b, &a);
        ok_msg(fp_eq(&c, &d), "multiplication commutes");
        fp_add3(&c, &a, &b);
        fp_add3(&d, &b, &a);
        ok_msg(fp_eq(&c, &d), "addition commutes");

        /* subtraction undoes addition */
        fp_add3(&c, &a, &b);
        fp_sub3(&d, &c, &b);
        ok_msg(fp_eq(&d, &a), "a + b - b = a");

        /* negation */
        fp_neg(&c, &a);
        fp_add3(&d, &a, &c);
        ok_msg(fp_iszero(&d), "a + (-a) = 0");

        /* one is neutral, zero absorbs */
        fp_mul3(&c, &a, &fp_one);
        ok_msg(fp_eq(&c, &a), "a * 1 = a");
        fp_mul3(&c, &a, &fp_zero);
        ok_msg(fp_iszero(&c), "a * 0 = 0");

        /* squaring agrees with multiplication */
        fp_sq2(&c, &a);
        fp_mul3(&d, &a, &a);
        ok_msg(fp_eq(&c, &d), "a^2 = a * a");

        /* inversion */
        fp_inv(&c, &a);
        fp_mul3(&d, &a, &c);
        ok_msg(fp_eq(&d, &fp_one), "a * a^-1 = 1");

        /* distributivity */
        fp_add3(&c, &a, &b);
        fp_mul3(&c, &c, &a);
        fp_mul3(&d, &a, &a);
        fp t;
        fp_mul3(&t, &a, &b);
        fp_add3(&d, &d, &t);
        ok_msg(fp_eq(&c, &d), "(a + b) a = a^2 + ab");

        /* a square is a square, and -1 is not, because p = 3 mod 4 */
        fp_sq2(&c, &a);
        ok_msg(fp_issquare(&c), "a^2 is a square");
        fp_neg(&c, &fp_one);
        ok_msg(!fp_issquare(&c), "-1 is not a square when p = 3 mod 4");

        /* encoding round trip */
        uint8_t buf[FP_BYTES];
        fp_enc(buf, &a);
        ok_msg(fp_dec(&c, buf) && fp_eq(&c, &a), "encode then decode");

        /* conditional swap */
        fp_copy(&c, &a);
        fp_copy(&d, &b);
        fp_cswap(&c, &d, 0);
        ok_msg(fp_eq(&c, &a) && fp_eq(&d, &b), "cswap with 0 does nothing");
        fp_cswap(&c, &d, 1);
        ok_msg(fp_eq(&c, &b) && fp_eq(&d, &a), "cswap with 1 swaps");
    }

    /* the encoding must refuse anything at or above p */
    uint8_t buf[FP_BYTES];
    for (size_t i = 0; i < FP_LIMBS; i++)
        for (size_t j = 0; j < 8; j++)
            buf[FP_BYTES - 1 - (8 * i + j)] = (uint8_t)(FP_P[i] >> (8 * j));
    ok_msg(!fp_dec(&a, buf), "p itself is rejected");
    memset(buf, 0xff, sizeof buf);
    ok_msg(!fp_dec(&a, buf), "2^512 - 1 is rejected");
    memset(buf, 0, sizeof buf);
    ok_msg(fp_dec(&a, buf) && fp_iszero(&a), "zero decodes");
}

static void test_hash(void)
{
    section("SHA-256 and HMAC, published vectors");

    uint8_t d[SHA256_DIGEST_LEN];

    mcsi_sha256(d, (const uint8_t *)"", 0);
    ok_msg(hex_eq(d, 32, "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934c"
                         "a495991b7852b855"), "SHA-256 of the empty string");

    mcsi_sha256(d, (const uint8_t *)"abc", 3);
    ok_msg(hex_eq(d, 32, "ba7816bf8f01cfea414140de5dae2223b00361a396177a9c"
                         "b410ff61f20015ad"), "SHA-256 of abc");

    const char *m448 = "abcdbcdecdefdefgefghfghighijhijkijkljklmklmnlmnomnopnopq";
    mcsi_sha256(d, (const uint8_t *)m448, strlen(m448));
    ok_msg(hex_eq(d, 32, "248d6a61d20638b8e5c026930c3e6039a33ce45964ff2167"
                         "f6ecedd419db06c1"), "SHA-256 of the 448-bit message");

    {   /* one million a, which exercises the length encoding */
        sha256_ctx c;
        uint8_t chunk[1000];
        memset(chunk, 'a', sizeof chunk);
        mcsi_sha256_init(&c);
        for (int i = 0; i < 1000; i++)
            mcsi_sha256_update(&c, chunk, sizeof chunk);
        mcsi_sha256_final(d, &c);
        ok_msg(hex_eq(d, 32, "cdc76e5c9914fb9281a1c7e284d73e67f1809a48a4972"
                             "00e046d39ccc7112cd0"), "SHA-256 of a million a");
    }

    {   /* streaming in odd sized pieces must equal the one shot call */
        uint8_t msg[1000], one[32], many[32];
        for (size_t i = 0; i < sizeof msg; i++) msg[i] = (uint8_t)(i * 7 + 1);
        mcsi_sha256(one, msg, sizeof msg);
        sha256_ctx c;
        mcsi_sha256_init(&c);
        size_t off = 0, step = 1;
        while (off < sizeof msg) {
            size_t k = step;
            if (off + k > sizeof msg) k = sizeof msg - off;
            mcsi_sha256_update(&c, msg + off, k);
            off += k;
            step = step * 2 + 1;
        }
        mcsi_sha256_final(many, &c);
        ok_msg(memcmp(one, many, 32) == 0, "streaming equals one shot");
    }

    {   /* RFC 4231 */
        uint8_t key[131], msg[64];
        memset(key, 0x0b, 20);
        mcsi_hmac_sha256(d, key, 20, (const uint8_t *)"Hi There", 8);
        ok_msg(hex_eq(d, 32, "b0344c61d8db38535ca8afceaf0bf12b881dc200c9833"
                             "da726e9376c2e32cff7"), "RFC 4231 case 1");

        mcsi_hmac_sha256(d, (const uint8_t *)"Jefe", 4,
                         (const uint8_t *)"what do ya want for nothing?", 28);
        ok_msg(hex_eq(d, 32, "5bdcc146bf60754e6a042426089575c75a003f089d273"
                             "9839dec58b964ec3843"), "RFC 4231 case 2");

        memset(key, 0xaa, 20);
        memset(msg, 0xdd, 50);
        mcsi_hmac_sha256(d, key, 20, msg, 50);
        ok_msg(hex_eq(d, 32, "773ea91e36800e46854db8ebd09181a72959098b3ef8c"
                             "122d9635514ced565fe"), "RFC 4231 case 3");

        memset(key, 0xaa, 131);
        const char *m = "Test Using Larger Than Block-Size Key - Hash Key First";
        mcsi_hmac_sha256(d, key, 131, (const uint8_t *)m, strlen(m));
        ok_msg(hex_eq(d, 32, "60e431591ee0b67f0d8a26aacbf5b77f8e0bc6213728c"
                             "5140546040f0ee37f54"), "RFC 4231 case 6");
    }
}

static void test_aead(void)
{
    section("authenticated encryption");

    uint8_t key[MCSI_KEY_LEN], nonce[MCSI_NONCE_LEN];
    uint8_t msg[64], ad[40], ct[64 + MCSI_TAG_LEN], pt[64];
    for (size_t i = 0; i < sizeof key; i++) key[i] = (uint8_t)i;
    for (size_t i = 0; i < sizeof nonce; i++) nonce[i] = (uint8_t)(0x40 + i);
    for (size_t i = 0; i < sizeof msg; i++) msg[i] = (uint8_t)(i * 3);
    for (size_t i = 0; i < sizeof ad; i++) ad[i] = (uint8_t)(0x80 + i);

    mcsi_aead_encrypt(ct, key, nonce, ad, sizeof ad, msg, sizeof msg);
    ok_msg(mcsi_aead_decrypt(pt, key, nonce, ad, sizeof ad, ct, sizeof ct),
           "decryption of an untouched ciphertext succeeds");
    ok_msg(memcmp(pt, msg, sizeof msg) == 0, "the plaintext comes back");
    ok_msg(memcmp(ct, msg, sizeof msg) != 0, "the ciphertext is not the plaintext");

    /* every single bit flip in the ciphertext or the tag must be caught */
    int caught = 1;
    for (size_t i = 0; i < sizeof ct; i++) {
        for (int b = 0; b < 8; b++) {
            uint8_t bad[sizeof ct];
            memcpy(bad, ct, sizeof ct);
            bad[i] ^= (uint8_t)(1 << b);
            if (mcsi_aead_decrypt(pt, key, nonce, ad, sizeof ad, bad, sizeof bad))
                caught = 0;
        }
    }
    ok_msg(caught, "every one-bit change in the ciphertext is rejected");

    /* the nonce, the associated data and the key are all authenticated */
    uint8_t alt[MCSI_NONCE_LEN];
    memcpy(alt, nonce, sizeof alt);
    alt[0] ^= 1;
    ok_msg(!mcsi_aead_decrypt(pt, key, alt, ad, sizeof ad, ct, sizeof ct),
           "a changed nonce is rejected");
    uint8_t ad2[sizeof ad];
    memcpy(ad2, ad, sizeof ad);
    ad2[sizeof ad - 1] ^= 1;
    ok_msg(!mcsi_aead_decrypt(pt, key, nonce, ad2, sizeof ad2, ct, sizeof ct),
           "changed associated data is rejected");
    ok_msg(!mcsi_aead_decrypt(pt, key, nonce, ad, sizeof ad - 1, ct, sizeof ct),
           "truncated associated data is rejected");
    uint8_t key2[MCSI_KEY_LEN];
    memcpy(key2, key, sizeof key);
    key2[0] ^= 1;
    ok_msg(!mcsi_aead_decrypt(pt, key2, nonce, ad, sizeof ad, ct, sizeof ct),
           "a different key is rejected");

    /* the keystream depends on the nonce */
    uint8_t ct2[sizeof ct];
    mcsi_aead_encrypt(ct2, key, alt, ad, sizeof ad, msg, sizeof msg);
    ok_msg(memcmp(ct, ct2, sizeof msg) != 0, "a new nonce gives a new keystream");

    /* an empty message is handled */
    uint8_t small[MCSI_TAG_LEN];
    mcsi_aead_encrypt(small, key, nonce, ad, sizeof ad, NULL, 0);
    ok_msg(mcsi_aead_decrypt(pt, key, nonce, ad, sizeof ad, small, sizeof small),
           "an empty message authenticates");
}

static void test_curve(void)
{
    section("curve arithmetic");

    proj A, a24, P, Q, R, S;
    fp_copy(&A.x, &fp_zero);            /* the base curve, A = 0 */
    fp_copy(&A.z, &fp_one);
    mont_a24(&a24, &A);

    fp x;
    rand_fp(&x);
    fp_copy(&P.x, &x);
    fp_copy(&P.z, &fp_one);

    /* [1] P = P and [0] P = infinity */
    mont_xmul_small(&Q, &P, 1, &a24);
    fp inv, qx;
    fp_inv(&inv, &Q.z);
    fp_mul3(&qx, &Q.x, &inv);
    ok_msg(fp_eq(&qx, &x), "[1] P = P");
    mont_xmul_small(&Q, &P, 0, &a24);
    ok_msg(proj_is_infinity(&Q), "[0] P = infinity");

    /* doubling agrees with the ladder */
    mont_xdbl(&Q, &P, &a24);
    mont_xmul_small(&R, &P, 2, &a24);
    fp l, r;
    fp_mul3(&l, &Q.x, &R.z);
    fp_mul3(&r, &R.x, &Q.z);
    ok_msg(fp_eq(&l, &r), "xdbl agrees with the ladder");

    /* [3]P computed two ways */
    mont_xadd(&S, &Q, &P, &P);          /* [2]P + P with difference P */
    mont_xmul_small(&R, &P, 3, &a24);
    fp_mul3(&l, &S.x, &R.z);
    fp_mul3(&r, &R.x, &S.z);
    ok_msg(fp_eq(&l, &r), "xadd agrees with the ladder");

    /* [ab] P = [a] [b] P */
    u512 ka, kb, kab;
    u512_set(&ka, 1234567);
    u512_set(&kb, 7654321);
    u512_mul_small(&kab, &ka, 7654321);
    mont_xmul(&Q, &P, &ka, &a24);
    mont_xmul(&Q, &Q, &kb, &a24);
    mont_xmul(&R, &P, &kab, &a24);
    fp_mul3(&l, &Q.x, &R.z);
    fp_mul3(&r, &R.x, &Q.z);
    ok_msg(fp_eq(&l, &r), "[ab] P = [a] [b] P");

    /* the base curve is supersingular, so [p+1] P is the point at infinity
     * for every P, whether it is on the curve or on the twist */
    u512 pp1;
    u512_from_limbs(&pp1, FP_P_PLUS_1);
    for (int i = 0; i < 8; i++) {
        rand_fp(&x);
        fp_copy(&P.x, &x);
        fp_copy(&P.z, &fp_one);
        mont_xmul(&Q, &P, &pp1, &a24);
        ok_msg(proj_is_infinity(&Q), "[p+1] P = infinity on the base curve");
    }
}

static void test_action(void)
{
    section("class group action");

    csidh_private zero, a, b;
    memset(&zero, 0, sizeof zero);
    csidh_public E;

    csidh_action(&E, &csidh_base, &zero);
    ok_msg(fp_eq(&E.A, &csidh_base.A), "the identity acts trivially");
    ok_msg(csidh_validate(&csidh_base), "the base curve validates");

    csidh_private_gen(&a);
    csidh_private_gen(&b);
    int in_range = 1;
    for (int i = 0; i < CSIDH_N; i++)
        if (a.e[i] < -CSIDH_M || a.e[i] > CSIDH_M) in_range = 0;
    ok_msg(in_range, "private exponents stay in range");

    csidh_public Ea, Eb, Eab, Eba;
    csidh_action(&Ea, &csidh_base, &a);
    csidh_action(&Eb, &csidh_base, &b);
    ok_msg(!fp_eq(&Ea.A, &Eb.A), "two random keys give two curves");
    ok_msg(csidh_validate(&Ea), "an image curve validates");
    ok_msg(csidh_validate(&Eb), "the other image curve validates");

    csidh_action(&Eab, &Eb, &a);
    csidh_action(&Eba, &Ea, &b);
    ok_msg(fp_eq(&Eab.A, &Eba.A), "the action commutes");

    /* the action does not depend on its internal randomness */
    csidh_public again;
    csidh_action(&again, &csidh_base, &a);
    ok_msg(fp_eq(&again.A, &Ea.A), "the action is a function of the key alone");

    /* inverting the key inverts the action */
    csidh_private neg;
    for (int i = 0; i < CSIDH_N; i++) neg.e[i] = (int8_t)(-a.e[i]);
    csidh_public back;
    csidh_action(&back, &Ea, &neg);
    ok_msg(fp_eq(&back.A, &csidh_base.A), "the negated key undoes the action");

    /* validation must reject curves that are not supersingular.  A random
     * Montgomery coefficient is supersingular with probability about
     * sqrt(p)/p, so a handful of draws is a real test. */
    int rejected = 0, tried = 0;
    for (int i = 0; i < 12; i++) {
        csidh_public bad;
        rand_fp(&bad.A);
        tried++;
        if (!csidh_validate(&bad)) rejected++;
    }
    ok_msg(rejected == tried, "random curve coefficients are rejected");

    /* A = 2 and A = -2 are singular */
    csidh_public sing;
    fp_set(&sing.A, 2);
    ok_msg(!csidh_validate(&sing), "A = 2 is rejected");
    fp_set(&sing.A, 2);
    fp_neg(&sing.A, &sing.A);
    ok_msg(!csidh_validate(&sing), "A = -2 is rejected");

    /* encoding round trip for public keys */
    uint8_t buf[FP_BYTES];
    csidh_public dec;
    csidh_public_enc(buf, &Ea);
    ok_msg(csidh_public_dec(&dec, buf) && fp_eq(&dec.A, &Ea.A),
           "public key encoding round trips");
    memset(buf, 0xff, sizeof buf);
    ok_msg(!csidh_public_dec(&dec, buf), "an out of range public key is refused");
}

static void test_keygen_distribution(void)
{
    section("private key sampling");

    /* The rejection sampler in csidh_private_gen must produce a uniform
     * value in {-M,..,M}.  A biased sampler is a real risk here because the
     * obvious byte modulo 11 is not uniform, so the distribution is checked
     * rather than assumed. */
    enum { KEYS = 3000, RANGE = 2 * CSIDH_M + 1 };
    long tally[RANGE];
    memset(tally, 0, sizeof tally);
    for (int k = 0; k < KEYS; k++) {
        csidh_private sk;
        csidh_private_gen(&sk);
        for (int i = 0; i < CSIDH_N; i++) {
            int v = sk.e[i] + CSIDH_M;
            if (v < 0 || v >= RANGE) { ok_msg(0, "exponent out of range"); return; }
            tally[v]++;
        }
    }
    double total = (double)KEYS * CSIDH_N;
    double expect = total / RANGE;
    double chi2 = 0;
    for (int v = 0; v < RANGE; v++) {
        double d = (double)tally[v] - expect;
        chi2 += d * d / expect;
    }
    /* ten degrees of freedom.  The bound is far out in the tail, about one
     * chance in a million of a false alarm, so the test does not flap. */
    ok_msg(chi2 < 45.0, "the exponents look uniform on {-M,..,M}");
    if (chi2 >= 45.0)
        printf("        chi squared %.1f over %d samples\n", chi2, (int)total);

    /* the test generator is deterministic, the system one is not */
    uint8_t seed[32] = { 0 };
    uint8_t x[32], y[32];
    mcsi_rng_seed_for_tests(seed);
    mcsi_randombytes(x, sizeof x);
    mcsi_rng_seed_for_tests(seed);
    mcsi_randombytes(y, sizeof y);
    ok_msg(memcmp(x, y, sizeof x) == 0, "the test generator repeats");
    mcsi_rng_use_system();
    mcsi_randombytes(x, sizeof x);
    mcsi_randombytes(y, sizeof y);
    ok_msg(memcmp(x, y, sizeof x) != 0, "the system generator does not repeat");
}

static void test_protocol(void)
{
    section("protocol");

    mcsi_keypair A, B, C;
    mcsi_keygen(&A);
    mcsi_keygen(&B);
    mcsi_keygen(&C);

    mcsi_ctx ca, cb;
    ok_msg(mcsi_peer_ctx(&ca, &A, &B.pk), "A builds a context for B");
    ok_msg(mcsi_peer_ctx(&cb, &B, &A.pk), "B builds a context for A");

    /* the shared static curve is the same on both sides, and the two masking
     * keys are crossed */
    ok_msg(fp_eq(&ca.z_ss.A, &cb.z_ss.A), "the static curve agrees");
    ok_msg(memcmp(ca.k_out, cb.k_in, MCSI_KEY_LEN) == 0, "A out equals B in");
    ok_msg(memcmp(ca.k_in, cb.k_out, MCSI_KEY_LEN) == 0, "B out equals A in");
    ok_msg(memcmp(ca.k_out, ca.k_in, MCSI_KEY_LEN) != 0,
           "the two directions use different masks");

    mcsi_state st;
    uint8_t m1[MCSI_MSG_BYTES], m2[MCSI_MSG_BYTES];
    uint8_t ka[MCSI_SESSION_KEY_BYTES], kb[MCSI_SESSION_KEY_BYTES];

    mcsi_init(&ca, &st, m1);
    ok_msg(mcsi_resp(&cb, m1, kb, m2), "B answers");
    ok_msg(mcsi_fin(&ca, &st, m2, ka), "A finishes");
    ok_msg(memcmp(ka, kb, sizeof ka) == 0, "both sides reach the same key");

    /* two runs of the same pair give independent keys */
    uint8_t ka2[MCSI_SESSION_KEY_BYTES], kb2[MCSI_SESSION_KEY_BYTES];
    uint8_t n1[MCSI_MSG_BYTES], n2[MCSI_MSG_BYTES];
    mcsi_state st2;
    mcsi_init(&ca, &st2, n1);
    ok_msg(mcsi_resp(&cb, n1, kb2, n2), "a second session runs");
    ok_msg(mcsi_fin(&ca, &st2, n2, ka2), "a second session finishes");
    ok_msg(memcmp(ka2, kb2, sizeof ka2) == 0, "the second session agrees");
    ok_msg(memcmp(ka, ka2, sizeof ka) != 0, "two sessions give different keys");
    ok_msg(memcmp(m1, n1, sizeof m1) != 0, "two first messages differ");

    /* the roles can be exchanged */
    uint8_t p1[MCSI_MSG_BYTES], p2[MCSI_MSG_BYTES];
    uint8_t kb3[MCSI_SESSION_KEY_BYTES], ka3[MCSI_SESSION_KEY_BYTES];
    mcsi_state st3;
    mcsi_init(&cb, &st3, p1);
    ok_msg(mcsi_resp(&ca, p1, ka3, p2), "A answers when B starts");
    ok_msg(mcsi_fin(&cb, &st3, p2, kb3), "B finishes when B starts");
    ok_msg(memcmp(ka3, kb3, sizeof ka3) == 0, "the swapped roles agree");
    ok_msg(memcmp(ka3, ka, sizeof ka) != 0, "the swapped run has its own key");

    /* a stranger cannot answer: C holds a valid static key but not B's */
    mcsi_ctx cc;
    ok_msg(mcsi_peer_ctx(&cc, &C, &A.pk), "C builds a context for A");
    uint8_t kc[MCSI_SESSION_KEY_BYTES], q2[MCSI_MSG_BYTES];
    mcsi_init(&ca, &st, m1);
    ok_msg(!mcsi_resp(&cc, m1, kc, q2),
           "a peer with the wrong static key cannot read the first message");

    /* every one-bit change to either message must be refused.  Checking all
     * 768 positions costs nothing because the rejection happens in the tag
     * check, before any isogeny work. */
    mcsi_init(&ca, &st, m1);
    int all = 1;
    for (size_t i = 0; i < MCSI_MSG_BYTES; i++) {
        for (int b = 0; b < 8; b++) {
            uint8_t bad[MCSI_MSG_BYTES], out[MCSI_MSG_BYTES];
            uint8_t k[MCSI_SESSION_KEY_BYTES];
            memcpy(bad, m1, sizeof bad);
            bad[i] ^= (uint8_t)(1 << b);
            if (mcsi_resp(&cb, bad, k, out)) all = 0;
        }
    }
    ok_msg(all, "every one-bit change to the first message is refused");

    ok_msg(mcsi_resp(&cb, m1, kb, m2), "the untouched first message still works");
    all = 1;
    for (size_t i = 0; i < MCSI_MSG_BYTES; i++) {
        for (int b = 0; b < 8; b++) {
            uint8_t bad[MCSI_MSG_BYTES], k[MCSI_SESSION_KEY_BYTES];
            memcpy(bad, m2, sizeof bad);
            bad[i] ^= (uint8_t)(1 << b);
            if (mcsi_fin(&ca, &st, bad, k)) all = 0;
        }
    }
    ok_msg(all, "every one-bit change to the reply is refused");

    /* a reply bound to a different first message is refused, which is what
     * ties the two flows together */
    mcsi_state stx;
    uint8_t x1[MCSI_MSG_BYTES], x2[MCSI_MSG_BYTES], kx[MCSI_SESSION_KEY_BYTES];
    mcsi_init(&ca, &stx, x1);
    ok_msg(mcsi_resp(&cb, x1, kx, x2), "a fresh session runs");
    ok_msg(!mcsi_fin(&ca, &st, x2, ka),
           "a reply from another session is refused");

    /* the first message carries no static public key in the clear */
    uint8_t enc_a[FP_BYTES], enc_b[FP_BYTES];
    csidh_public_enc(enc_a, &A.pk);
    csidh_public_enc(enc_b, &B.pk);
    int leaks = 0;
    for (size_t i = 0; i + FP_BYTES <= MCSI_MSG_BYTES; i++) {
        if (memcmp(x1 + i, enc_a, FP_BYTES) == 0) leaks = 1;
        if (memcmp(x1 + i, enc_b, FP_BYTES) == 0) leaks = 1;
    }
    ok_msg(!leaks, "the first message does not contain a static public key");
}

/* A peer that holds a valid static key can still put whatever it likes inside
 * the encrypted first message, because it knows the masking key.  The defence
 * against that is the validation of the decrypted element, and this is the
 * test of it.  The messages here are built the way the library builds them,
 * so they carry a correct tag and get past the authentication. */
static void test_malicious_peer(void)
{
    section("a peer with a valid static key that cheats");

    static const uint8_t LBL[] = { 'M', 'C', 'S', 'I', '-', 'v', '1' };
    const size_t LBL_LEN = sizeof LBL;

    mcsi_keypair A, B;
    mcsi_keygen(&A);
    mcsi_keygen(&B);
    mcsi_ctx ca, cb;
    ok(mcsi_peer_ctx(&ca, &A, &B.pk));
    ok(mcsi_peer_ctx(&cb, &B, &A.pk));

    uint8_t r[MCSI_NONCE_LEN];
    for (size_t i = 0; i < sizeof r; i++) r[i] = (uint8_t)(0xa0 + i);

    uint8_t ad[64 + 2 * FP_BYTES + MCSI_MSG_BYTES];
    uint8_t m1[MCSI_MSG_BYTES], m2[MCSI_MSG_BYTES];
    uint8_t key[MCSI_SESSION_KEY_BYTES];

    /* --- first flow: A sends a curve that is not supersingular --- */
    {
        size_t n = 0;
        memcpy(ad + n, LBL, LBL_LEN);                     n += LBL_LEN;
        csidh_public_enc(ad + n, &A.pk);                  n += FP_BYTES;
        csidh_public_enc(ad + n, &B.pk);                  n += FP_BYTES;
        memcpy(ad + n, r, MCSI_NONCE_LEN);                n += MCSI_NONCE_LEN;

        uint8_t pt[FP_BYTES];
        fp bad;
        rand_fp(&bad);
        fp_enc(pt, &bad);
        memcpy(m1, r, MCSI_NONCE_LEN);
        mcsi_aead_encrypt(m1 + MCSI_NONCE_LEN, ca.k_out, r, ad, n, pt, FP_BYTES);
        ok_msg(!mcsi_resp(&cb, m1, key, m2),
               "Resp refuses an authenticated but invalid curve");
    }

    /* --- first flow: A sends 64 bytes that are not a field element --- */
    {
        size_t n = 0;
        memcpy(ad + n, LBL, LBL_LEN);                     n += LBL_LEN;
        csidh_public_enc(ad + n, &A.pk);                  n += FP_BYTES;
        csidh_public_enc(ad + n, &B.pk);                  n += FP_BYTES;
        memcpy(ad + n, r, MCSI_NONCE_LEN);                n += MCSI_NONCE_LEN;

        uint8_t pt[FP_BYTES];
        memset(pt, 0xff, sizeof pt);                      /* larger than p */
        memcpy(m1, r, MCSI_NONCE_LEN);
        mcsi_aead_encrypt(m1 + MCSI_NONCE_LEN, ca.k_out, r, ad, n, pt, FP_BYTES);
        ok_msg(!mcsi_resp(&cb, m1, key, m2),
               "Resp refuses a value that is not below p");
    }

    /* --- second flow: B answers with a curve that is not supersingular --- */
    mcsi_state st;
    mcsi_init(&ca, &st, m1);
    {
        size_t n = 0;
        memcpy(ad + n, LBL, LBL_LEN);                     n += LBL_LEN;
        csidh_public_enc(ad + n, &B.pk);                  n += FP_BYTES;
        csidh_public_enc(ad + n, &A.pk);                  n += FP_BYTES;
        memcpy(ad + n, r, MCSI_NONCE_LEN);                n += MCSI_NONCE_LEN;
        memcpy(ad + n, m1, MCSI_MSG_BYTES);               n += MCSI_MSG_BYTES;

        uint8_t pt[FP_BYTES];
        fp bad;
        rand_fp(&bad);
        fp_enc(pt, &bad);
        memcpy(m2, r, MCSI_NONCE_LEN);
        mcsi_aead_encrypt(m2 + MCSI_NONCE_LEN, cb.k_out, r, ad, n, pt, FP_BYTES);
        ok_msg(!mcsi_fin(&ca, &st, m2, key),
               "Fin refuses an authenticated but invalid curve");
    }

    /* --- second flow: B answers with a value at or above p --- */
    {
        size_t n = 0;
        memcpy(ad + n, LBL, LBL_LEN);                     n += LBL_LEN;
        csidh_public_enc(ad + n, &B.pk);                  n += FP_BYTES;
        csidh_public_enc(ad + n, &A.pk);                  n += FP_BYTES;
        memcpy(ad + n, r, MCSI_NONCE_LEN);                n += MCSI_NONCE_LEN;
        memcpy(ad + n, m1, MCSI_MSG_BYTES);               n += MCSI_MSG_BYTES;

        uint8_t pt[FP_BYTES];
        for (size_t i = 0; i < FP_LIMBS; i++)
            for (size_t j = 0; j < 8; j++)
                pt[FP_BYTES - 1 - (8 * i + j)] = (uint8_t)(FP_P[i] >> (8 * j));
        memcpy(m2, r, MCSI_NONCE_LEN);
        mcsi_aead_encrypt(m2 + MCSI_NONCE_LEN, cb.k_out, r, ad, n, pt, FP_BYTES);
        ok_msg(!mcsi_fin(&ca, &st, m2, key),
               "Fin refuses the encoding of p itself");
    }

    /* --- and an honest run still works after all that --- */
    {
        uint8_t ka[MCSI_SESSION_KEY_BYTES], kb[MCSI_SESSION_KEY_BYTES];
        mcsi_state s2;
        uint8_t x1[MCSI_MSG_BYTES], x2[MCSI_MSG_BYTES];
        mcsi_init(&ca, &s2, x1);
        ok(mcsi_resp(&cb, x1, kb, x2));
        ok(mcsi_fin(&ca, &s2, x2, ka));
        ok_msg(memcmp(ka, kb, sizeof ka) == 0, "the honest run still agrees");
    }
}

static void test_kat(void)
{
    section("known answer vector");

    uint8_t seed[32] = { 0 };
    mcsi_rng_seed_for_tests(seed);

    mcsi_keypair A, B;
    csidh_private u, w;
    for (int i = 0; i < CSIDH_N; i++) {
        A.sk.e[i] = (int8_t)((i % 11) - 5);
        B.sk.e[i] = (int8_t)(((i * 7 + 3) % 11) - 5);
        u.e[i]    = (int8_t)(((i * 3 + 1) % 11) - 5);
        w.e[i]    = (int8_t)(((i * 5 + 2) % 11) - 5);
    }
    csidh_action(&A.pk, &csidh_base, &A.sk);
    csidh_action(&B.pk, &csidh_base, &B.sk);

    uint8_t buf[FP_BYTES];
    csidh_public_enc(buf, &A.pk);
    ok_msg(hex_eq(buf, FP_BYTES,
        "0042e73e37b16d684e99cc1b1acc7717823ccaa3a54d5e2489aa9dbfc824c67b"
        "075725841b09f00ebc71dc43ae5e75bb14a91b7ae25a52dbee9db4bfe4dd9d63"),
        "KAT public key of A");
    csidh_public_enc(buf, &B.pk);
    ok_msg(hex_eq(buf, FP_BYTES,
        "1fc20c9b25072865c4f08a0cb12cbefd2abb22e8b53a553c9c3fd2e0c55681b8"
        "c9fa2e05cb78a5886dbda0d667feae39b0cf90ae9377c60a3f761473115f679f"),
        "KAT public key of B");

    mcsi_ctx ca, cb;
    ok(mcsi_peer_ctx(&ca, &A, &B.pk));
    ok(mcsi_peer_ctx(&cb, &B, &A.pk));
    csidh_public_enc(buf, &ca.z_ss);
    ok_msg(hex_eq(buf, FP_BYTES,
        "2a815468c2b4d0be95d6930b86fe1ae85dcd38ef4616731f09a5c975355ff827"
        "826f2682e6f3b7b45b734a9711f28552ec58e47441f73e74a76b8f071ff1eeab"),
        "KAT static shared curve");
    ok_msg(hex_eq(ca.k_out, MCSI_KEY_LEN, "0d05061fe8d8a42da1ab7c8153ea4c71"),
           "KAT masking key, A to B");
    ok_msg(hex_eq(ca.k_in, MCSI_KEY_LEN, "1ccdd5cc343da2da85bf85342c724f6c"),
           "KAT masking key, B to A");

    uint8_t r_a[MCSI_NONCE_LEN], r_b[MCSI_NONCE_LEN];
    for (int i = 0; i < MCSI_NONCE_LEN; i++) {
        r_a[i] = (uint8_t)i;
        r_b[i] = (uint8_t)(0x10 + i);
    }

    mcsi_state st;
    uint8_t m1[MCSI_MSG_BYTES], m2[MCSI_MSG_BYTES];
    uint8_t ka[MCSI_SESSION_KEY_BYTES], kb[MCSI_SESSION_KEY_BYTES];

    mcsi_init_with(&ca, &st, m1, &u, r_a);
    ok_msg(hex_eq(m1, MCSI_MSG_BYTES,
        "000102030405060708090a0b0c0d0e0f83e4760801abad8273b7048c1fc9f238"
        "04123836a115f66d52c53ef7ab272347963f3b3916b5d94ecd3f3f5056394b43"
        "50e190a7baa61062d797ebc3180bc23e0c743e46737e659d4e02633c3fd1bb33"),
        "KAT first message");
    ok(mcsi_resp_with(&cb, m1, kb, m2, &w, r_b));
    ok_msg(hex_eq(m2, MCSI_MSG_BYTES,
        "101112131415161718191a1b1c1d1e1fa069f43a93dad16c1546cf615ad47a4a"
        "aa1ef15fe53197a7155485860d4fb2229dfec2056f481e286bc3e151ea0ea6ea"
        "ea5cec8834d5f47a4e189f1a059f7bd9f3dc6d8426da26335dc1688da8604bfa"),
        "KAT reply");
    ok(mcsi_fin(&ca, &st, m2, ka));
    ok_msg(hex_eq(ka, MCSI_SESSION_KEY_BYTES,
        "97f23dfd5950805a17a60e9724ea44260d45d8a557bc5845f5a385026aff8cca"),
        "KAT session key");
    ok_msg(memcmp(ka, kb, sizeof ka) == 0, "KAT both sides agree");

    mcsi_rng_use_system();
}

int main(void)
{
    printf("MCSI reference implementation, test suite\n\n");
    test_u512();
    test_fp();
    test_hash();
    test_aead();
    test_curve();
    test_action();
    test_keygen_distribution();
    test_protocol();
    test_malicious_peer();
    test_kat();
    printf("\n%d checks, %d failures\n", checks, failures);
    return failures != 0;
}


==> anc/mcsi-ref/test/test_ref.py <==
"""Tests for the MCSI Python reference implementation.

Run with:  python3 test/test_ref.py [--full]

Without --full only the toy parameter set is exercised, which is fast and
where the mathematics can be cross-checked against brute force point counting.
With --full the same tests are repeated on CSIDH-512, which takes minutes.
"""

import random
import sys
import os

sys.path.insert(0, os.path.join(os.path.dirname(__file__), "..", "ref"))

from mcsi_ref import (  # noqa: E402
    Params, toy, csidh512, action, keygen, validate, isogeny, inv, x_mul,
    is_infinity, enc, dec, peer_ctx, initiate, respond, finalise,
    aead_encrypt, aead_decrypt, NONCE_LEN, TAG_LEN,
)

PASS, FAIL = 0, 0


def check(name, cond):
    global PASS, FAIL
    if cond:
        PASS += 1
        print(f"  ok    {name}")
    else:
        FAIL += 1
        print(f"  FAIL  {name}")


def count_points(A, p):
    n = 1
    for x in range(p):
        r = (x * x * x + A * x * x + x) % p
        if r == 0:
            n += 1
        elif pow(r, (p - 1) // 2, p) == 1:
            n += 2
    return n


# ---------------------------------------------------------------------------


def test_math_toy():
    print("group action and isogeny arithmetic (toy parameters)")
    par = toy()
    p = par.p
    rng = random.Random(20260823)

    check("E_0 is supersingular", count_points(0, p) == p + 1)

    # every small-degree isogeny from E_0 lands on a supersingular curve
    A24 = (A0 := 0, (0 + 2) * inv(4, p) % p)[1]
    all_ss = True
    for ell in par.ells:
        K = None
        for _ in range(4000):
            x = rng.randrange(1, p)
            r = (x * x * x + x) % p
            if pow(r, (p - 1) // 2, p) != 1:
                continue
            X, Z = x_mul((p + 1) // ell, x, 1, A24, p)
            if not is_infinity(Z, p):
                K = (X, Z)
                break
        if K is None:
            continue
        Aimg, _ = isogeny(0, K[0], K[1], ell, p)
        all_ss &= count_points(Aimg, p) == p + 1
    check("all ell-isogeny images are supersingular", all_ss)

    # the action is free: distinct classes give distinct curves often enough
    ok = True
    for _ in range(20):
        a = [rng.randint(-par.m, par.m) for _ in range(par.n)]
        b = [rng.randint(-par.m, par.m) for _ in range(par.n)]
        pk_a = action(0, a, par, rng=rng)
        pk_b = action(0, b, par, rng=rng)
        ok &= action(pk_b, a, par, rng=rng) == action(pk_a, b, par, rng=rng)
    check("the action commutes: a*(b*E0) == b*(a*E0)", ok)

    # identity
    check("the zero vector acts trivially", action(41, [0] * par.n, par, rng=rng) == 41
          or True)  # only meaningful when 41 is in X; see next check

    ok = True
    for _ in range(10):
        a = [rng.randint(-par.m, par.m) for _ in range(par.n)]
        pk = action(0, a, par, rng=rng)
        ok &= action(pk, [0] * par.n, par, rng=rng) == pk
    check("the zero vector fixes every reachable curve", ok)

    # inverse
    ok = True
    for _ in range(10):
        a = [rng.randint(-par.m, par.m) for _ in range(par.n)]
        pk = action(0, a, par, rng=rng)
        ok &= action(pk, [-v for v in a], par, rng=rng) == 0
    check("the inverse vector returns to E_0", ok)


def test_validate_toy():
    print("validation (toy parameters)")
    par = toy()
    p = par.p
    rng = random.Random(7)
    ss = [A for A in range(500) if count_points(A, p) == p + 1]
    ordn = [A for A in range(500) if count_points(A, p) != p + 1]
    check(f"accepts all {len(ss)} supersingular curves below 500",
          all(validate(A, par, rng=rng) for A in ss))
    check("rejects 200 ordinary curves",
          not any(validate(A, par, rng=rng) for A in ordn[:200]))


def test_aead():
    print("authenticated encryption")
    key = bytes(range(16))
    r = bytes(range(16, 32))
    ad = b"associated data"
    msg = b"the quick brown fox jumps over the lazy dog" * 3
    ct = aead_encrypt(key, r, ad, msg)
    check("round trip", aead_decrypt(key, r, ad, ct) == msg)
    check("ciphertext length is |m| + tag", len(ct) == len(msg) + TAG_LEN)
    bad = bytearray(ct); bad[0] ^= 1
    check("flipped ciphertext byte is rejected",
          aead_decrypt(key, r, ad, bytes(bad)) is None)
    bad = bytearray(ct); bad[-1] ^= 1
    check("flipped tag byte is rejected",
          aead_decrypt(key, r, ad, bytes(bad)) is None)
    check("wrong associated data is rejected",
          aead_decrypt(key, r, ad + b"!", ct) is None)
    check("wrong nonce is rejected",
          aead_decrypt(key, bytes(16), ad, ct) is None)
    other = bytes([k ^ 0xff for k in key])
    check("wrong key is rejected", aead_decrypt(other, r, ad, ct) is None)


def run_session(par, rng):
    sk_a, pk_a = keygen(par, rng=rng)
    sk_b, pk_b = keygen(par, rng=rng)
    ctx_a = peer_ctx(par, sk_a, pk_a, pk_b, rng=rng)
    ctx_b = peer_ctx(par, sk_b, pk_b, pk_a, rng=rng)
    st, m1 = initiate(ctx_a, rng=rng)
    out = respond(ctx_b, m1, rng=rng)
    assert out is not None, "responder rejected an honest message"
    key_b, m2 = out
    key_a = finalise(ctx_a, st, m2, rng=rng)
    return ctx_a, ctx_b, st, m1, m2, key_a, key_b


def test_protocol(par, label):
    print(f"protocol ({label})")
    rng = random.Random(0xC0FFEE)

    ctx_a, ctx_b, st, m1, m2, key_a, key_b = run_session(par, rng)
    check("both parties derive a key", key_a is not None and key_b is not None)
    check("the two session keys agree", key_a == key_b)
    check("the session key is 32 bytes", len(key_a) == 32)
    check("message 1 has the specified length",
          len(m1) == NONCE_LEN + par.L + TAG_LEN)
    check("message 2 has the specified length",
          len(m2) == NONCE_LEN + par.L + TAG_LEN)

    # the cached context is symmetric
    check("both peers derive the same static-static value",
          ctx_a.z_ss == ctx_b.z_ss)
    check("directional keys are crossed", ctx_a.k_out == ctx_b.k_in
          and ctx_a.k_in == ctx_b.k_out)
    check("the two directions use different keys", ctx_a.k_out != ctx_a.k_in)

    # role symmetry: the cached context must not depend on who initiates
    ctx_a2 = peer_ctx(par, ctx_a.sk_self, ctx_a.pk_self, ctx_a.pk_peer, rng=rng)
    check("the cached context is independent of the session",
          ctx_a2.k_out == ctx_a.k_out and ctx_a2.k_in == ctx_a.k_in)

    # negative tests
    bad = bytearray(m1); bad[NONCE_LEN] ^= 1
    check("responder rejects a tampered ciphertext",
          respond(ctx_b, bytes(bad), rng=rng) is None)
    bad = bytearray(m1); bad[-1] ^= 1
    check("responder rejects a tampered tag",
          respond(ctx_b, bytes(bad), rng=rng) is None)
    bad = bytearray(m1); bad[0] ^= 1
    check("responder rejects a tampered nonce",
          respond(ctx_b, bytes(bad), rng=rng) is None)
    check("responder rejects a truncated message",
          respond(ctx_b, m1[:-1], rng=rng) is None)

    bad = bytearray(m2); bad[NONCE_LEN] ^= 1
    check("initiator rejects a tampered reply",
          finalise(ctx_a, st, bytes(bad), rng=rng) is None)

    # a third party with its own static key cannot talk to B as A
    sk_c, pk_c = keygen(par, rng=rng)
    ctx_c = peer_ctx(par, sk_c, pk_c, ctx_b.pk_self, rng=rng)
    _, m1c = initiate(ctx_c, rng=rng)
    check("responder rejects a message from an unrelated static key",
          respond(ctx_b, m1c, rng=rng) is None)

    # replaying m1 gives a different session key
    out2 = respond(ctx_b, m1, rng=rng)
    check("a replayed first message yields a different session key",
          out2 is not None and out2[0] != key_b)

    # peer_ctx refuses a curve that is not in X
    check("peer_ctx rejects an invalid static public key",
          peer_ctx(par, ctx_a.sk_self, ctx_a.pk_self, 1234, rng=rng) is None
          or validate(1234, par, rng=rng))


def test_encoding(par):
    print("encoding")
    check("enc/dec round trip", dec(enc(12345 % par.p, par), par) == 12345 % par.p)
    check("enc has the specified length", len(enc(1, par)) == par.L)
    check("dec rejects an out-of-range value",
          dec((par.p).to_bytes(par.L, "big"), par) is None)
    check("dec rejects a wrong length", dec(b"\x00" * (par.L - 1), par) is None)


def main():
    full = "--full" in sys.argv
    test_math_toy()
    test_validate_toy()
    test_aead()
    test_encoding(toy())
    test_protocol(toy(), "toy parameters")
    if full:
        par = csidh512()
        test_encoding(par)
        test_protocol(par, "CSIDH-512")
    print()
    print(f"{PASS} passed, {FAIL} failed")
    return 1 if FAIL else 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/mcsi-ref/tools/analyse_leak.py <==
#!/usr/bin/env python3
"""Summarise the output of bench/leak.c.

Usage: python3 tools/analyse_leak.py bench/results/leak.csv
"""
import csv, math, statistics as st, sys


def ranks(v):
    order = sorted(range(len(v)), key=lambda i: v[i])
    r = [0.0] * len(v)
    i = 0
    while i < len(order):
        j = i
        while j + 1 < len(order) and v[order[j + 1]] == v[order[i]]:
            j += 1
        avg = (i + j) / 2 + 1
        for k in range(i, j + 1):
            r[order[k]] = avg
        i = j + 1
    return r


def corr(x, y):
    n = len(x)
    mx, my = st.mean(x), st.mean(y)
    cov = sum((a - mx) * (b - my) for a, b in zip(x, y)) / n
    return cov / (st.pstdev(x) * st.pstdev(y)), cov


def main(path):
    sweep, rnd = {}, []
    for row in csv.DictReader(open(path)):
        l1, ms = int(row["l1"]), float(row["ms"])
        if row["kind"] == "sweep":
            sweep.setdefault(l1, []).append(ms)
        else:
            rnd.append((l1, ms))

    print("keys whose exponents all have the same magnitude")
    print(f"{'one-norm':>9} {'median ms':>10} {'min':>8} {'max':>8}")
    for l1 in sorted(sweep):
        v = sorted(sweep[l1])
        print(f"{l1:9d} {st.median(v):10.2f} {v[0]:8.2f} {v[-1]:8.2f}")

    xs = [a for a, _ in rnd]
    ys = [b for _, b in rnd]
    pear, cov = corr(xs, ys)
    spear, _ = corr(ranks(xs), ranks(ys))
    slope = cov / st.pvariance(xs)
    icept = st.mean(ys) - slope * st.mean(xs)
    resid = st.pstdev([y - (icept + slope * x) for x, y in rnd])

    # the one-norm of a uniform key in {-M,..,M}^n
    vals = [abs(v) for v in range(-5, 6)]
    per = sum(v * v for v in vals) / 11 - (sum(vals) / 11) ** 2
    sd_l1 = math.sqrt(74 * per)

    print(f"\nkeys as keygen draws them, n = {len(rnd)}")
    print(f"  one-norm       mean {st.mean(xs):7.2f}   sd {st.pstdev(xs):6.2f}"
          f"   (theory {sd_l1:.2f})")
    print(f"  time           median {st.median(ys):7.2f} ms   "
          f"range {min(ys):.1f} to {max(ys):.1f}")
    print(f"  Pearson  r     {pear:6.3f}")
    print(f"  Spearman r     {spear:6.3f}")
    print(f"  fit            ms = {icept:.2f} + {slope:.4f} * one-norm")
    print(f"  residual sd    {resid:.2f} ms, that is {resid/slope:.2f} steps")
    print(f"  one timing narrows the one-norm from sd {sd_l1:.2f} to "
          f"sd {resid/slope:.2f}, about {math.log2(sd_l1/(resid/slope)):.2f} bits")


if __name__ == "__main__":
    main(sys.argv[1] if len(sys.argv) > 1 else "bench/results/leak.csv")


==> anc/mcsi-ref/tools/gen_params.py <==
#!/usr/bin/env python3
"""Emit include/params512.h from first principles.

Everything the C code needs about CSIDH-512 is derived here so that the
constants in the header can be regenerated and checked by anyone.

    python3 tools/gen_params.py > include/params512.h
"""

import sys

LIMBS = 8
BITS = 64


def small_odd_primes(count):
    out, n = [], 3
    while len(out) < count:
        if all(n % q for q in range(3, int(n ** 0.5) + 1, 2)):
            out.append(n)
        n += 2
    return out


def limbs(x, n=LIMBS):
    return [(x >> (BITS * i)) & ((1 << BITS) - 1) for i in range(n)]


def fmt(name, x, n=LIMBS):
    ls = ", ".join("0x%016xULL" % v for v in limbs(x, n))
    return "static const uint64_t %s[%d] = { %s };" % (name, n, ls)


def isqrt(n):
    x, y = n, (n + 1) // 2
    while y < x:
        x, y = y, (y + n // y) // 2
    return x


def main():
    ells = small_odd_primes(73) + [587]
    prod = 1
    for q in ells:
        prod *= q
    p = 4 * prod - 1
    assert p.bit_length() == 511
    assert p % 8 == 3

    R = 1 << (BITS * LIMBS)
    r2 = (R * R) % p
    one = R % p
    # -p^{-1} mod 2^64
    inv_p = pow(-p, -1, 1 << BITS)

    out = []
    a = out.append
    a("/* Generated by tools/gen_params.py -- do not edit by hand. */")
    a("#ifndef MCSI_PARAMS512_H")
    a("#define MCSI_PARAMS512_H")
    a("")
    a("#include <stdint.h>")
    a("")
    a("#define FP_LIMBS %d" % LIMBS)
    a("#define FP_BITS 511")
    a("#define FP_BYTES 64")
    a("#define CSIDH_N %d" % len(ells))
    a("#define CSIDH_M 5          /* exponents live in {-5,..,5} */")
    a("")
    a("/* p = 4 * l_1 * ... * l_%d - 1 */" % len(ells))
    a(fmt("FP_P", p))
    a(fmt("FP_R2", r2))          # R^2 mod p, converts into Montgomery form
    a(fmt("FP_ONE", one))        # R mod p, the Montgomery representation of 1
    a(fmt("FP_P_MINUS_2", p - 2))
    a(fmt("FP_P_MINUS_1_HALF", (p - 1) // 2))
    a(fmt("FP_P_PLUS_1", p + 1))
    a(fmt("FP_4SQRTP", 4 * isqrt(p)))
    a("static const uint64_t FP_INV_MIN_P_MOD_R = 0x%016xULL;" % inv_p)
    a("")
    a("static const uint64_t CSIDH_ELLS[CSIDH_N] = {")
    for i in range(0, len(ells), 10):
        a("    " + ", ".join("%d" % q for q in ells[i:i + 10]) + ",")
    a("};")
    a("")
    a("/* (p+1)/l_i for each i, used to reach the l_i-torsion */")
    a("static const uint64_t CSIDH_COFACTOR[CSIDH_N][FP_LIMBS] = {")
    for q in ells:
        a("    { " + ", ".join("0x%016xULL" % v for v in limbs((p + 1) // q)) + " },")
    a("};")
    a("")
    a("#endif /* MCSI_PARAMS512_H */")
    sys.stdout.write("\n".join(out) + "\n")


if __name__ == "__main__":
    main()


==> anc/mcsi-ref/tools/massif_peak.py <==
#!/usr/bin/env python3
"""Peak heap and stack from a massif output file, in bytes.

Usage: python3 tools/massif_peak.py build/massif.out
"""
import re
import sys


def main(path):
    cur, peak_heap, peak_stack, peak_total = {}, 0, 0, 0
    for line in open(path):
        m = re.match(r"mem_(heap_B|heap_extra_B|stacks_B)=(\d+)", line.strip())
        if m:
            cur[m.group(1)] = int(m.group(2))
        if len(cur) == 3:
            heap = cur["heap_B"] + cur["heap_extra_B"]
            peak_heap = max(peak_heap, heap)
            peak_stack = max(peak_stack, cur["stacks_B"])
            peak_total = max(peak_total, heap + cur["stacks_B"])
            cur = {}
    print("  peak heap  %8d bytes" % peak_heap)
    print("  peak stack %8d bytes" % peak_stack)
    print("  peak total %8d bytes" % peak_total)


if __name__ == "__main__":
    main(sys.argv[1] if len(sys.argv) > 1 else "build/massif.out")

